The interaction between gravitational waves and a viscous fluid shell on a Schwarzschild background

Previous work has shown that the interaction between gravitational waves (GWs) and a shell of viscous matter leads to damping of the GWs and heating of the matter, and that these effects may be astrophysically significant. This result was derived using the theory of linear perturbations about a Minkowki background, and in this work the model is extended to be more physically realistic by allowing the background geometry to be Schwarzschild. It is found that the difference between using a Schwarzschild or Minkowski background is minimal when either $r\gg M$ or $\lambda< M$, where $r$ is the radius of the shell, $\lambda$ is the GW wavelength and $M$ is the mass of the system in geometric units (so that $1M_\odot=1.48$km). However, when $r\sim 6M$ and $\lambda\sim 25M$, then the damping and heating effects are about 9 times larger on a Schwarzschild background than on Minkowski, and such situations occur astrophysically.

==> anc/Driver_Fig1.m <==
nuvals=[0.15 0.254 0.483 0.6];
nu=nuvals(1)
figure
hold on
axis([0 20])
title("Ratio of GW damping factors")
xlabel("r")
ylabel('f_E(M=1)/f_E(M=0)')
FE
clear all
nuvals=[0.15 0.254 0.4827 0.6];
nu=nuvals(2)
FE
clear all
nuvals=[0.15 0.254 0.4827 0.6];
nu=nuvals(3)
FE
clear all
nuvals=[0.15 0.254 0.4827 0.6];
nu=nuvals(4)
FE

legend(['\nu=',num2str(nuvals(1))],['\nu=',num2str(nuvals(2))],['\nu=',num2str(nuvals(3))],['\nu=',num2str(nuvals(4))])
%print F.jpg


==> anc/FE.m <==
format long
global nu;
global M;
global aa;
global w0;
global Z0;
global w_r;
global c1_v1M;
global c0_v1M;
s6=sqrt(6);
%nu1=0.5;
%nu=nu1;
M = 1; % mass of black hole
c3=0;%c3=1;
c4=-1/nu^2;
c5=0;%c5=-12;

fb=find_b(10,1000);
xx0=fb(1)
v0=fb(2)
xms = 0.25;
if (xx0>0.02)
  xx0=0.02;
endif
fJ=findJ_0_1_2_3(aa,xx0);
J2_xx0=fJ(3);
J3_xx0=fJ(4);
v0=J3_xx0/J2_xx0*xx0^2;
tspan = [xx0 xms];

Av45=odeset('RelTol',1e-8,'AbsTol',1e-8,'MaxStep',0.2e-4); 
[t45,v45]=ode45(@dJ2,tspan,v0,Av45);
r=1./t45;
kmax=length(t45);
logJ2=int_dx(t45,v45./t45.^2,log(J2_xx0));

FindRicci;

%range=[10:kmax-10];
range=[1:kmax];

Rq4C30=(3*1i*s6*nu*M./r.^2);
Rq4C50=(-0.5./r.^2*s6);
R44C30=1i*nu*6*(2./r.^2+3*M./r.^3);
R44C50=(-3./r.^3+1i*nu./r.^2);
b=[-Rq4s(range);-R44s(range)];
A=[Rq4C30(range) Rq4C50(range);R44C30(range) R44C50(range)]; 
C3050=(A'*A)\(A'*b)

%plot(t45(range),Rq4s(range)+C3050(1)*Rq4C30(range)+C3050(2)*Rq4C50(range))
%figure
%plot(t45(range),R44s(range)+C3050(1)*R44C30(range)+C3050(2)*R44C50(range))


c3=1%C3050(1);
c5=C3050(2)/C3050(1)
c4=c4/C3050(1)
FindRicci;
%checksGeneral;
Find_v1;
FindAve;
%checksMink;
AveM=-(1+2/nu^2./r.^2+9/nu^4./r.^4+45/nu^6./r.^6+315/nu^8./r.^8);
%figure
plot(r,Ave./AveM)
%title("Ratio of GW damping factors")
%xlabel("r")
%ylabel('f_E(M=1)/f_E(M=0)')
%ttl=['\nu=',num2str(nu)];
%legend(ttl)
%legend(['\nu=',num2str(nu)])



==> anc/FindAve.m <==
%Script FindAve.m

Sch_fact=1-2*M./r;
Ave=0*t45;
for k=1:kmax
  rr=r(k);
  Sch_fac=Sch_fact(k);
  rw0=real(w0(k));
  iw0=imag(w0(k));
  rw_r=real(w_r(k));
  iw_r=imag(w_r(k));
  rZ00=real(Z0(k)/s6);
  iZ00=imag(Z0(k)/s6);
  rZ_r=real(Z_r(k)/s6);
  iZ_r=imag(Z_r(k)/s6);
  rJ0=real(J0(k)/2/s6);
  iJ0=imag(J0(k)/2/s6);
  rv1=real(v1(k));
  iv1=imag(v1(k));
  rv1_r=real(v1_r(k));
  iv1_r=imag(v1_r(k));

Ave(k) = (1 / rr ^ 4 * (-rr ^ 2 * rw0 ^ 2 * nu ^ 2 - rr ^ 2 * nu ^ 2 * iw0 ^ 2 - 36 * rr ^ 2 * rw_r ^ 2 * Sch_fac ^ 3 - 36 * rr ^ 2 * iw_r ^ 2 * Sch_fac ^ 3 - 64 * rr ^ 4 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw0 + 64 * rr ^ 4 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw0 + 72 * rr ^ 4 * nu * iZ_r * rw0 * Sch_fac ^ 2 - 72 * rr ^ 4 * iw0 * rZ_r * nu * Sch_fac ^ 2 - 192 * rr ^ 4 * rZ00 * nu ^ 2 * rw0 * Sch_fac ^ 2 - 192 * rr ^ 4 * nu ^ 2 * iZ00 * iw0 * Sch_fac ^ 2 + 32 * rr ^ 3 * rw_r * nu ^ 2 * rw0 * Sch_fac ^ 2 - 864 * rr ^ 3 * rw0 * nu * iZ00 * Sch_fac ^ 2 - 576 * rr ^ 3 * iw0 * nu ^ 2 * iJ0 * Sch_fac ^ 2 + 32 * rr ^ 3 * iw0 * nu ^ 2 * iw_r * Sch_fac ^ 2 + 864 * rr ^ 3 * iw0 * rZ00 * nu * Sch_fac ^ 2 - 576 * rr ^ 3 * nu ^ 2 * rJ0 * rw0 * Sch_fac ^ 2 + 72 * rr ^ 3 * nu ^ 2 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw0 + 72 * rr ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu ^ 2 * rw0 - 96 * rr ^ 3 * nu * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * rw0 + 92 * rr ^ 3 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iw0 - 144 * rr ^ 3 * nu * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * rw_r + 96 * rr ^ 3 * iw0 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu + 92 * rr ^ 3 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw0 + 144 * rr ^ 3 * iw_r * nu * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) - 4 * rr ^ 3 * nu ^ 2 * iv1 * Sch_fac ^ (0.3e1 / 0.2e1) * iw0 - 4 * rr ^ 3 * rv1 * Sch_fac ^ (0.3e1 / 0.2e1) * nu ^ 2 * rw0 + 504 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * rw0 - 504 * rr ^ 2 * iw0 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu + 24 * rr ^ 2 * nu * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw0 - 24 * rr ^ 2 * iw0 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu + 192 * rr ^ 6 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iZ00 - 192 * rr ^ 6 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rZ00 - 192 * rr ^ 6 * nu ^ 2 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * iZ00 - 288 * rr ^ 6 * rZ_r * nu ^ 2 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 64 * rr ^ 6 * nu ^ 3 * iv1_r * rv1 * Sch_fac ^ 4 - 64 * rr ^ 6 * nu ^ 3 * iv1 * rv1_r * Sch_fac ^ 4 - 1152 * rr ^ 6 * nu ^ 3 * rJ0 * iZ00 * Sch_fac ^ 2 + 1152 * rr ^ 6 * rZ00 * nu ^ 3 * iJ0 * Sch_fac ^ 2 - 32 * rr ^ 5 * rv1_r * nu ^ 2 * rv1 * Sch_fac ^ 4 - 32 * rr ^ 5 * nu ^ 2 * iv1_r * iv1 * Sch_fac ^ 4 + 144 * rr ^ 5 * rZ_r * nu * iw_r * Sch_fac ^ 3 - 144 * rr ^ 5 * nu * iZ_r * rw_r * Sch_fac ^ 3 + 96 * rr ^ 5 * rw_r * nu ^ 2 * rZ00 * Sch_fac ^ 2 + 96 * rr ^ 5 * nu ^ 2 * iZ00 * iw_r * Sch_fac ^ 2 - 360 * rr ^ 4 * iw0 * rZ_r * nu * Sch_fac ^ 3 + 360 * rr ^ 4 * nu * iZ_r * rw0 * Sch_fac ^ 3 + 96 * nu ^ 2 * iv1_r * iv1 * rr ^ 5 * Sch_fac ^ 5 + 96 * rv1_r * nu ^ 2 * rv1 * rr ^ 5 * Sch_fac ^ 5 + 48 * rw0 * nu * iw_r * rr ^ 2 * Sch_fac ^ 2 - 48 * iw0 * rw_r * nu * rr ^ 2 * Sch_fac ^ 2 - 288 * rr ^ 6 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iZ_r - 192 * rr ^ 6 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rZ00 + 288 * rr ^ 5 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iZ00 + 32 * rr ^ 5 * nu ^ 2 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * iw_r + 288 * rr ^ 5 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rZ00 + 32 * rr ^ 5 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw_r - 96 * rr ^ 5 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu ^ 2 * rZ00 - 96 * rr ^ 5 * nu ^ 2 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iZ00 - 32 * rr ^ 5 * nu ^ 3 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw_r + 32 * rr ^ 5 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * rw_r - 48 * rr ^ 4 * nu ^ 2 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * iw_r - 48 * rr ^ 4 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw_r - 64 * rr ^ 4 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu ^ 2 * rw0 - 64 * rr ^ 4 * nu ^ 2 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * iw0 + 16 * rr ^ 4 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu ^ 2 * rw_r + 16 * rr ^ 4 * nu ^ 2 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) * iw_r + 2 * rr ^ 2 * nu ^ 2 * iw0 ^ 2 * Sch_fac + 36 * Sch_fac ^ 2 * rr * iw0 * iw_r + 36 * Sch_fac ^ 2 * rr * rw0 * rw_r + 180 * Sch_fac ^ 3 * rr * iw0 * iw_r + 180 * Sch_fac ^ 3 * rr * rw0 * rw_r - 144 * nu ^ 2 * Sch_fac ^ 3 * rr ^ 8 * rZ_r ^ 2 - 144 * nu ^ 2 * Sch_fac ^ 3 * rr ^ 8 * iZ_r ^ 2 - 32 * rr ^ 6 * rv1_r ^ 2 * nu ^ 2 * Sch_fac ^ 5 - 32 * rr ^ 6 * nu ^ 2 * iv1_r ^ 2 * Sch_fac ^ 5 - 864 * rr ^ 6 * rZ00 ^ 2 * nu ^ 2 * Sch_fac ^ 2 - 864 * rr ^ 6 * nu ^ 2 * iZ00 ^ 2 * Sch_fac ^ 2 - 576 * rr ^ 6 * nu ^ 4 * rJ0 ^ 2 * Sch_fac ^ 2 - 576 * rr ^ 6 * iJ0 ^ 2 * nu ^ 4 * Sch_fac ^ 2 - 32 * rr ^ 6 * nu ^ 4 * rv1 ^ 2 * Sch_fac ^ 3 - 32 * rr ^ 6 * nu ^ 4 * iv1 ^ 2 * Sch_fac ^ 3 - 76 * rr ^ 4 * nu ^ 2 * Sch_fac ^ 5 * iv1 ^ 2 - 76 * rr ^ 4 * nu ^ 2 * Sch_fac ^ 5 * rv1 ^ 2 - 12 * rr ^ 4 * nu ^ 2 * iv1 ^ 2 * Sch_fac ^ 3 - 12 * rr ^ 4 * rv1 ^ 2 * nu ^ 2 * Sch_fac ^ 3 - 8 * rr ^ 4 * nu ^ 2 * iw_r ^ 2 * Sch_fac ^ 2 - 8 * rr ^ 4 * rw_r ^ 2 * nu ^ 2 * Sch_fac ^ 2 - 88 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 4 * iv1 ^ 2 - 88 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 4 * rv1 ^ 2 - 33 * nu ^ 2 * iw0 ^ 2 * rr ^ 2 * Sch_fac ^ 2 - 33 * rw0 ^ 2 * nu ^ 2 * rr ^ 2 * Sch_fac ^ 2 + 2 * rr ^ 2 * rw0 ^ 2 * nu ^ 2 * Sch_fac - 9 * iw0 ^ 2 * Sch_fac - 9 * rw0 ^ 2 * Sch_fac - 306 * Sch_fac ^ 2 * iw0 ^ 2 - 306 * Sch_fac ^ 2 * rw0 ^ 2 - 225 * Sch_fac ^ 3 * iw0 ^ 2 - 225 * Sch_fac ^ 3 * rw0 ^ 2) / nu ^ 4 / Sch_fac ^ 3) / 0.576e3;
end

kt=round(kmax/10)
pA=polyfit(t45(1:kt),Ave(1:kt),2);
p0A=polyval(pA,0)


==> anc/FindRicci.m <==
J0_xx0=fJ(1)*(1+i*M*nu/2)*c4*2*s6*6;
J1_xx0=fJ(2)*(1+i*M*nu/2)*c4*2*s6*6;
J2=exp(logJ2)*(1+i*M*nu/2)*2*s6*6*c4; 
tJ=int_dx(t45,J2,J1_xx0);


J1=c3*2*s6+tJ;
J0_1=c3*t45(1)*2*s6+J0_xx0;
J0=int_dx(t45,J1,J0_1); 
J3=v45.*J2./t45.^2;
  
J_r=-t45.^2.*J1;
J_rr=-t45.^2.*(-2*t45.*J1-t45.^2.*J2);
Z0 = 0.5*(-i*nu*J2.*t45.^2+2*t45.^2.*J1+t45.^5*M.*J3-t45.^3.*J2+2*t45.^3.*J1*M+4*t45.^4*M.*J2-1/2*t45.^4.*J3+i*nu*J1.*t45-i*nu*J0);  
Z1=0.5*(4*t45.*J1-3*t45.^2.*J2-t45.^3.*J3+6*t45.^2.*J1*M+10*t45.^3.*J2*M-2*1i*nu*J2.*t45+2*t45.^4.* M.*J3);
                                                                           
Z2=0.5*(4*J1-6*t45.*J2-2*t45.^2.*J3+12*M*t45.*J1+20*M*t45.^2.*J2-4*1i*nu*J2+4*t45.^3*M.*J3);

Z_r=-t45.^2.*Z1;
Z_rr=2*t45.^3.*Z1+t45.^4.*Z2;

w_r=-2./t45*s6.*Z0-1./t45.^2*s6.*Z_r/2+s6*J0;
w0t=int_dx(t45,-w_r./t45.^2,0); 
w_rr=s6*(-2*Z0-3*Z_r./t45-Z_rr./t45.^2/2+J_r);

p=polyfit(t45,w0t,3);
p0=polyval(p,0);
w0=w0t+c5-p0;

Rqs=-s6/2*(4*J_r-4*r.*Z_r*2-r.^2.*Z_rr*2);
Rws=-2*(-s6*J0+w_r+2*s6*r.*Z0+s6*r.^2.*Z_r/2);
ev2s=2*s6*(J_rr.*(2*r*M-r.^2)+J_r.*(2*M-2*r+2*1i*nu*r.^2)+2*nu*1i*r.*J0+r.^2.*Z_r*2+2*r.*Z0*2);
R14s=(w_rr./r+6*Z_r/s6+12*Z0./r/s6)/2;
R44s=-(6*w0./r.^3-2*1i*nu*w0./r.^2-12*1i*nu*Z0/s6-w_rr./r-12*M*Z0./r.^2/s6+2*M*w_rr./r.^2)/2;
Rq4s=-s6*(w0./r.^2+1i*nu*Z_r.*r.^2/s6-2*Z0/s6-4*Z_r.*r/s6-Z_rr.*r.^2/s6+8*M*Z_r/s6+2*M*Z_rr.*r/s6+4*1i*nu*J0/2/s6-w_r./r)/2;



==> anc/Find_v1.m <==
% Script Find_v1.m

v1=0*t45;v1s=0*t45;
r=1./t45;
c1_v1M=-(2*M^2-2*r*M+M*i*nu*r.^2-r.^4*nu^2)./(-r+2*M)./r;
c0_v1M=1/2*(-(-r+2*M)./r).^(1/2).*(i*r.^4*nu^2.*w0-i*r.^5.*w_r*nu^2-6*i*r*M.*w0+12*i*M^2*w0+2 ...
*i*r.^4*M.*w_r*nu^2+3*M^2*w0*nu.*r+2*r.^2*M^2.*w_r*nu-r.^2*M.*w0*nu-r.^3*M.*w_r*nu+24*r.^3 ...
*M^2*sqrt(6).*Z0*nu-12*M*nu*r.^4*sqrt(6).*Z0)/nu./r./(-12*M^2*r+8*M^3+6*r.^2*M-r.^3);
  v1s=-c0_v1M./c1_v1M;
  v1=v1s+1e-8;
dr_c0_kmax=(c0_v1M(kmax-1)-c0_v1M(kmax))/(1/t45(kmax-1)-1/t45(kmax));
dr_c1_kmax=(c1_v1M(kmax-1)-c1_v1M(kmax))/(1/t45(kmax-1)-1/t45(kmax));
if (M==0)
  v1=-c0_v1M./c1_v1M;
else
v1(kmax)=v1s(kmax);%*1.2 for nu1=0.5
v1(kmax)=-(c1_v1M(kmax)*c0_v1M(kmax)+dr_c0_kmax)/(c1_v1M(kmax)^2+dr_c1_kmax);
for k=1:kmax-1
  kk=kmax-k;
%  v1t=v1(kk+1)+(r(kk)-r(kk+1))*(c1_v1M(kk+1)/M*v1(kk+1)+c0_v1M(kk+1)/M);
  v1t=v1(kk+1)+(r(kk)-r(kk+1))*(c1_v1M(kk+1)/M*v1(kk+1)+c0_v1M(kk+1)/M+c1_v1M(kk)/M*v1s(kk)+c0_v1M(kk)/M)/2;
  v1(kk)=v1(kk+1)+(r(kk)-r(kk+1))*(c1_v1M(kk+1)/M*v1(kk+1)+c0_v1M(kk+1)/M+c1_v1M(kk)/M*v1t+c0_v1M(kk)/M)/2;
  if (abs(v1(kk)-v1s(kk))<1e-6)
    break;
  endif
end
end
v1_r=-diff_dx(t45,v1).*t45.^2;



==> anc/ProcsRules.map <==

rule1:={ro=r,u=0,q=0,p=0,f=1+fqo^2/4+fpo^2/4};

pr1:=proc(X,y,s)
X[0]:=y[0,0]+(r-ro)*y[0,1]+u*y[0,4]+q*(y[0,3]+y[0,2]-s*I*fp*y[0,0])/fo
	  +p*(y[0,3]-y[0,2]+s*fq*y[0,0])*I/fo:

X[1]:=y[0,1]+(r-ro)*y[1,1]+u*y[1,4]+q*(y[1,3]+y[1,2]-s*I*fp*y[0,1])/fo
	  +p*(y[1,3]-y[1,2]+s*fq*y[0,1])*I/fo:

X[2]:=y[0,2]+(r-ro)*y[1,2]+u*y[2,4]
	  +q*(y[2,3]+2*s*y[0,0]+y[2,2]-(s+1)*I*fp*y[0,2])/fo
	  +p*(y[2,3]+2*s*y[0,0]-y[2,2]+(s+1)*fq*y[0,2])*I/fo:

X[3]:=y[0,3]+(r-ro)*y[1,3]+u*y[3,4]+q*(y[3,3]+y[2,3]-(s-1)*I*fp*y[0,3])/fo
	  +p*(y[3,3]-y[2,3]+(s-1)*fq*y[0,3])*I/fo:

X[4]:=y[0,4]+(r-ro)*y[1,4]+u*y[4,4]+q*(y[3,4]+y[2,4]-s*I*fp*y[0,4])/fo
	  +p*(y[3,4]-y[2,4]+s*fq*y[0,4])*I/fo:
end;

pr_D_Tab_up:=proc(Tab,x,C):
  DT:=array(1..4):
  for a to 4 do
    DT[a]:=0:
    for b to 4 do
      DT[a]:=DT[a]+diff(Tab[a,b],x[b]):
      for c to 4 do
        DT[a]:=DT[a]+Tab[c,b]*C[c,b,a]+Tab[a,c]*C[c,b,b]:
    od:od:
#    DT[a]:=prlinRhoc(pr2(subs(rule1,DT[a]))):
     DT[a]:=(pr2(subs(rule1,DT[a]))):
  od:
  return(array([DT[1],DT[2],DT[3],DT[4]])):
end:

pr_D_Tab_down:=proc(Tab,x,C,h):
  DT:=array(1..4):
  for a to 4 do
    DT[a]:=0:
    for b to 4 do for c to 4 do
      DT[a]:=DT[a]+diff(Tab[a,b],x[c])*h[b,c]:
      for d to 4 do
        DT[a]:=DT[a]-(Tab[d,b]*C[a,c,d]+Tab[a,d]*C[c,b,d])*h[b,c]:
    od:od:od:
#    DT[a]:=prlinRhoc(pr2(subs(rule1,DT[a]))):
     DT[a]:=(pr2(subs(rule1,DT[a]))):
  od:
  return(array([DT[1],DT[2],DT[3],DT[4]])):
end:


prR:=proc(a,b) local a1,a2,a3,a4,a5,b2,b3,b4;
a1:=diff(C[a,b,1],x[1])+diff(C[a,b,2],x[2])+diff(C[a,b,3],x[3])
    +diff(C[a,b,4],x[4]);
a2:=-diff(Csum[a],x[b]);
a3:=sum( Csum[b2]*C[a,b,b2],b2=1..4);
a4:=-sum( sum( C[a,b3,b4]*C[b,b4,b3],b3=1..4),b4=1..4);

a1:=subs(rule1,a1);
a2:=subs(rule1,a2);
a3:=subs(rule1,a3);
a4:=subs(rule1,a4);
a5:=0:#subs(rule1,-3*alpha^2*g[a,b]);

R[a,b]:=simplify(a1+a2+a3+a4+a5);
end;

prlinRhoc:=proc(A)
#t1:=simplify(subs(Rhoc=0,A))+Rhoc*simplify(subs(Rhoc=0,diff(A,Rhoc))):
t1:=simplify(subs(Rhoc=1,A)):
return(t1):
end proc;

pr0:=proc(xns,X,s)
     xns:=X[0]+(r-ro)*X[1]+q*(X[3]+X[2]-s*I*fp*X[0])/fo
	  +p*(X[3]-X[2]+s*fq*X[0])*I/fo:
end;

pr_n0:=proc(xns,X,s)
     xns:=X[0]+(r-ro)*X[1]+q*(X[3]+X[2]-s*I*fp*X[0])/fo
	  +p*(X[3]-X[2]+s*fq*X[0])*I/fo+u*X[4]:
end;

pr2:=proc(A)
t1:=simplify(subs(eps=0,A))+eps*simplify(subs(eps=0,diff(A,eps))):
return(t1):
end:


prRiem:=proc(a,b,c,d) local a1,a2,a3,a4,b2,b3;
a1:=diff(C[b,d,a],x[c]);
a2:=-diff(C[b,c,a],x[d]);
a3:=sum( C[b2,c,a]*C[b,d,b2],b2=1..4);
a4:=-sum( C[b,c,b3]*C[b3,d,a],b3=1..4);
a1:=subs(rule1,a1);
a2:=subs(rule1,a2);
a3:=subs(rule1,a3);
a4:=subs(rule1,a4);
Riem[a,b,c,d]:=simplify(a1+a2+a3+a4);
end;

#jr:=sqrt(6)*((24*b0-I*(4*nu*alpha^2+nu^3)*c3+3*I*nu*c1)/18+c1/2/r-c3/r^3/6):
#ur:=sqrt(6)*((-24*I*nu*b0+3*(3*alpha^2+nu^2)*c1-nu^2*c3*(4*alpha^2+nu^2))/36
#    +2*b0/r+c1/2/r^2+c3*I*nu/3/r^3+c3/4/r^4):
#wr:=-2*b0*alpha^2*r^3+r^2/6*(24*I*nu*b0-3*c1*(nu^2+3*alpha^2)
#                             +nu^2*c3*(nu^2+4*alpha^2))
#    +r/3*(-6*b0+3*I*nu*c1-c3*I*nu*(nu^2+4*alpha^2))-c3*(nu^2+alpha^2)+c3*I*nu/r
#    +c3/2/r^2:

rule2:={wn[0,0]=wr,wn[0,1]=diff(wr,r),wn[1,1]=diff(wr,r,r),wn[0,2]=wr*sqrt(6),
        wn[1,2]=diff(wr,r)*sqrt(6),wn[2,2]=wr*2*sqrt(6),
        wn[0,4]=wr*I*nu,wn[2,3]=-6*wr,
        Ue[0,0]=ur,Ue[0,2]=2*ur,Ue[1,4]=diff(ur,r)*I*nu,Ue[2,4]=I*nu*2*ur,
        Ue[1,2]=2*diff(ur,r),
        Ue[0,1]=diff(ur,r),Ue[1,1]=diff(ur,r,r),
        Ue[1,3]=-diff(ur,r)*sqrt(6),Ue[0,3]=-sqrt(6)*ur,Ue[3,4]=-sqrt(6)*I*nu*ur,
        Ue[2,3]=-6*ur,
        Ube[0,2]=-sqrt(6)*ur,Ube[1,2]=-sqrt(6)*diff(ur,r),Ube[2,4]=-sqrt(6)*I*nu*ur,
        Ube[2,2]=-6*ur,
        Be[0,0]=b0,Be[0,1]=0,Be[1,1]=0,Be[1,2]=0,Be[1,4]=0,Be[0,2]=sqrt(6)*b0,
        Be[0,4]=I*nu*b0,Be[2,3]=-6*b0,
        Be[2,4]=I*nu*sqrt(6)*b0,Be[2,2]=2*sqrt(6)*b0,
        Je[0,1]=diff(jr,r),Je[0,4]=I*nu*jr,Je[4,4]=-nu^2*jr,
        Je[1,3]=-2*diff(jr,r),Je[3,4]=-2*I*nu*jr,
        Je[1,1]=diff(jr,r,r),Je[1,4]=diff(jr,r)*I*nu,Je[3,3]=2*sqrt(6)*jr,
        Jbe[2,2]=2*sqrt(6)*jr,Je[0,0]=jr
};

prLin:=proc(Kn,Je,Jbe,Be,Ue,Ube,wn,Jn,Jbn,Bn,Un,Ubn,Va)
for a from 0 to 4 do for b from a to 4 do
  Kn[a,b]:=0;
  Jn[a,b]:=eps*Je[a,b];
  Jbn[a,b]:=eps*Jbe[a,b];
  Bn[a,b]:=eps*Be[a,b];
  Un[a,b]:=eps*Ue[a,b];
  Ubn[a,b]:=eps*Ube[a,b];
  Va[a,b]:=eps*wn[a,b]/r;
od;od;
Kn[0,0]:=1;

Bn[0,0]:=Rhoc*B0+eps*Be[0,0]:
Bn[0,1]:=Rhoc*B1+eps*Be[0,1]:
Bn[1,1]:=Rhoc*B11+eps*Be[1,1]:
Bn[0,4]:=Rhoc*B4+eps*Be[0,4]:
Bn[4,4]:=Rhoc*B44+eps*Be[4,4]:
Bn[1,4]:=Rhoc*B14+eps*Be[1,4]:

#Be[1,1]:=0:
#Be[0,1]:=0: #Comment out this line to check R[1,1]=0

Va[0,0]:=1+Rhoc*W0/ro+eps*wn[0,0]/ro;
Va[0,1]:=Rhoc*W1/ro-Rhoc*W0/ro^2+(ro*eps*wn[0,1]-eps*wn[0,0])/ro^2;
Va[1,1]:=Rhoc*W11/r-2*Rhoc*W1/r^2+2*Rhoc*W0/r^3+eps*(wn[1,1]/r-2*wn[0,1]/r^2+2*wn[0,0]/r^3);
for a from 2 to 3 do
  Va[1,a]:=eps*(wn[1,a]/r-wn[0,a]/r^2);
#  Be[1,a]:=0:
od;
Va[0,4]:=Rhoc*W4+eps*wn[0,4]/r:
Va[1,4]:=Rhoc*W14+eps*wn[1,4]/r:
Va[4,4]:=Rhoc*W44+eps*wn[4,4]/r:
#rBe:={Be[0,1]=0,Be[1,1]=0,Be[1,2]=0,Be[1,3]=0,Be[1,4]=0}:
end;

pr2sum:=proc(g,e1,e2)
local a,b:
t1:=sum(sum(g[a,b]*e1[a]*e2[b],b=1..4),a=1..4):
return(pr2(subs(rule2,t1))):
end:

pr4sum:=proc(W,e1,e2,e3,e4)
local a,b,c,d:
t1:=sum(sum(sum(sum(W[a,b,c,d]*e1[a]*e2[b]*e3[c]*e4[d],a=1..4),b=1..4),c=1..4),d=1..4):
return(pr2(subs(rule2,t1))):
end:

prRHS:=proc(Tab_down_exp,g,h)
global T_trace,RHS_R11,RHS_R1A,RHS_Rw,RHS_ev2e,RHS_R00,RHS_R0A,RHS_R01,
       BackRHS_R11,BackRHS_R1A,BackRHS_Rw,BackRHS_ev2e,BackRHS_R00,BackRHS_R0A,BackRHS_R01:
for a to 4 do for b to 4 do
  Tab[a,b]:=simplify(subs(rule1,Tab_down_exp[a,b])):
  g[a,b]:=simplify(subs(rule1,g[a,b])):
  h[a,b]:=simplify(subs(rule1,h[a,b])):
od:od:
unassign('a'):unassign('b'):

T_trace:=prlinRhoc(pr2(sum(sum(Tab[a,b]*h[a,b],a=1..4),b=1..4))):

RHS_R11:=8*Pi*(Tab[1,1]-g[1,1]*T_trace/2):
BackRHS_R11:=prlinRhoc(subs(eps=0,RHS_R11)):
RHS_R11:=prlinRhoc(eps*coeff(pr2(RHS_R11),eps)):
RHS_R1A:=8*Pi*((Tab[1,2]-g[1,2]*T_trace/2)*fo/2+(Tab[1,3]-g[1,3]*T_trace/2)*I*fo/2):
BackRHS_R1A:=prlinRhoc(subs(eps=0,RHS_R1A)):
RHS_R1A:=prlinRhoc(eps*subs(rule1,coeff(pr2(RHS_R1A),eps))):
RHS_Rwt:=8*Pi*((Tab[2,2]-g[2,2]*T_trace/2)*r^2*h[2,2]+2*(Tab[2,3]-g[2,3]*T_trace/2)*r^2*h[2,3]+
              (Tab[3,3]-g[3,3]*T_trace/2)*r^2*h[3,3]):
BackRHS_Rw:=prlinRhoc(subs(eps=0,RHS_Rwt)):
RHS_Rw:=prlinRhoc(eps*coeff(pr2(RHS_Rwt),eps)):
RHS_ev2e:=8*Pi*((Tab[2,2]-g[2,2]*T_trace/2)*fo^2/4+2*(Tab[2,3]-g[2,3]*T_trace/2)*fo^2/4*I-
              (Tab[3,3]-g[3,3]*T_trace/2)*fo^2/4)-eps*Je[0,0]*RHS_Rwt:
BackRHS_ev2e:=prlinRhoc(subs(eps=0,RHS_ev2e)):
RHS_ev2e:=prlinRhoc(eps*coeff(pr2(RHS_ev2e),eps)):
RHS_ev2e:=simplify(subs(rule1,RHS_ev2e)):
RHS_R00:=8*Pi*(Tab[4,4]-g[4,4]*T_trace/2):
BackRHS_R00:=prlinRhoc(subs(eps=0,RHS_R00)):
RHS_R00:=prlinRhoc(eps*coeff(pr2(RHS_R00),eps)):
RHS_R01:=8*Pi*(Tab[1,4]-g[1,4]*T_trace/2):
BackRHS_R01:=prlinRhoc(subs(eps=0,RHS_R01)):
RHS_R01:=prlinRhoc(eps*coeff(pr2(RHS_R01),eps)):
RHS_R0A:=8*Pi*((Tab[4,2]-g[4,2]*T_trace/2)*fo/2+(Tab[4,3]-g[4,3]*T_trace/2)*I*fo/2):
BackRHS_R0A:=prlinRhoc(subs(eps=0,RHS_R0A)):
RHS_R0A:=prlinRhoc(eps*coeff(subs(rule1,pr2(RHS_R0A)),eps)):

end:

prBackInOut:=proc(rho_falloff,Rho0,B0,B1,B11,W0,W1,W11)
global Back_E1,Back_E2,t1,t2,t2i,B0out,B1out,B11out,B0in,B1in,B11in,W0out,W1out,W11out,W0in,W1in,W11in,
ruleBackIn,ruleBackOut;
Back_E1:=prlinRhoc(subs(rule1,eps=0,R11e))=BackRHS_R11:
Back_E2:=prlinRhoc(subs(rule1,eps=0,Rwe))=BackRHS_Rw:
Rho0:=rho_falloff:
t1:=solve(Back_E1,B1):
B0out:=int(t1,r):B1out:=t1:B11out:=diff(t1,r):
B0in:=subs(r=r0,B0out):B1in:=0:B11in:=0:
t2:=solve(subs(B0=B0out,Back_E2),W1):
t2i:=int(t2,r):W0out:=simplify(t2i+2*r0*B0in-subs(r=r0,t2i)):W1out:=t2:W11out:=diff(t2,r):
W0in:=2*r*B0in:W1in:=2*B0in:W11in:=0:
ruleBackIn:={B0=B0in,B1=B1in,B11=B11in,W0=W0in,W1=W1in,W11=W11in}:
ruleBackOut:={B0=B0out,B1=B1out,B11=B11out,W0=W0out,W1=W1out,W11=W11out}:
end;

prBackInShellOut:=proc(rho_falloff,Rho0,B0,B1,B11,W0,W1,W11)
global Back_E1,Back_E2,t1,t2,t2i,B0out,B1out,B11out,B0shell,B1shell,B11shell,B0in,B1in,B11in,
            W0out,W1out,W11out,W0shell,W1shell,W11shell,W0in,W1in,W11in,
            ruleBackIn,ruleBackShell,ruleBackOut;
Back_E1:=prlinRhoc(subs(rule1,eps=0,R11e))=BackRHS_R11:
Back_E2:=prlinRhoc(subs(rule1,eps=0,Rwe))=BackRHS_Rw:
Rho0:=rho_falloff:
t1:=solve(Back_E1,B1):
t11:=int(t1,r):B0shell:=t11-subs(r=r0+del,t11):B1shell:=t1:B11shell:=diff(t1,r):
B0in:=subs(r=r0,B0shell):B1in:=0:B11in:=0:
B0out:=0:B1out:=0:B11out:=0:
t2:=solve(subs(B0=B0shell,Back_E2),W1):
t2i:=int(t2,r):W0shell:=simplify(t2i+2*r0*B0in-subs(r=r0,t2i)):W1shell:=t2:W11shell:=diff(t2,r):
W0in:=2*r*B0in:W1in:=2*B0in:W11in:=0:
W0out:=subs(r=r0+del,W0shell):W1out:=0:W11out:=0:
ruleBackIn:={B0=B0in,B1=B1in,B11=B11in,W0=W0in,W1=W1in,W11=W11in}:
ruleBackOut:={B0=B0out,B1=B1out,B11=B11out,W0=W0out,W1=W1out,W11=W11out}:
ruleBackShell:={B0=B0shell,B1=B1shell,B11=B11shell,W0=W0shell,W1=W1shell,W11=W11shell}:
end;

prMakeDE:=proc()
global D1r,D2r,tr,D1x,D2x,D3x,D1x1,D1x2,D1x3,D2x1,D2x2,D2x3,D3x1,D3x2,D3x3,st,de,de1,de2,de3,de3a,Z0,de3b:
uses PDEtools:
D1r:=subs(rule2de,eps*coeff(prlinRhoc(Rqe),eps)=RHS_R1A);
D2r:=subs(rule2de,eps*coeff(prlinRhoc(ev2e),eps)=RHS_ev2e);
tr:={r=1/xx}:
D1x:=simplify(dchange(tr,D1r));
D2x:=simplify(dchange(tr,D2r));
D3x:=diff(D2x,xx);
D1x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D1x)):
D1x2:=simplify(subs(diff(Z(xx),xx)=Z1,D1x1)):
D1x3:=simplify(subs(Z(xx)=Z0,D1x2)):
D2x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D2x)):
D2x2:=simplify(subs(diff(Z(xx),xx)=Z1,D2x1)):
D2x3:=simplify(subs(Z(xx)=Z0,D2x2)):
D3x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D3x)):
D3x2:=simplify(subs(diff(Z(xx),xx)=Z1,D3x1)):
D3x3:=simplify(subs(Z(xx)=Z0,D3x2)):
st:=solve({D1x3,D2x3,D3x3},{Z0,Z1,Z2}):

assign(st):
de:=simplify(diff(Z0,xx)-Z1)=0:
de1:=subs(diff(JJ(xx),xx$4)=diff(J2(xx),xx$2),de):
de2:=subs(diff(JJ(xx),xx$3)=diff(J2(xx),xx),de1):
de3:=subs(diff(JJ(xx),xx$2)=J2(xx),de2):
de3:=prlinRhoc(de3):
de3a:=subs(Rhoc=0,de3):de3a:=simplify(de3a);
de3b:=Rhoc*coeff(lhs(de3),Rhoc):
end:

prMakeDEInOut:=proc(ruleBack,InOutFac)
global D1r,D2r,tr,D1x,D2x,D3x,D1x1,D1x2,D1x3,D2x1,D2x2,D2x3,D3x1,D3x2,D3x3,st,de,de1,de2,de3,de3a,Z0,de3b:
uses PDEtools:
D1r:=subs(rule2de,ruleBack,eps*coeff(prlinRhoc(Rqe),eps)=InOutFac*RHS_R1A);
D2r:=subs(rule2de,ruleBack,eps*coeff(prlinRhoc(ev2e),eps)=InOutFac*RHS_ev2e);
tr:={r=1/xx}:
D1x:=simplify(dchange(tr,D1r));
D2x:=simplify(dchange(tr,D2r));
D3x:=diff(D2x,xx);
D1x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D1x)):
D1x2:=simplify(subs(diff(Z(xx),xx)=Z1,D1x1)):
D1x3:=simplify(subs(Z(xx)=Z0,D1x2)):
D2x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D2x)):
D2x2:=simplify(subs(diff(Z(xx),xx)=Z1,D2x1)):
D2x3:=simplify(subs(Z(xx)=Z0,D2x2)):
D3x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D3x)):
D3x2:=simplify(subs(diff(Z(xx),xx)=Z1,D3x1)):
D3x3:=simplify(subs(Z(xx)=Z0,D3x2)):
st:=solve({D1x3,D2x3,D3x3},{Z0,Z1,Z2}):

assign(st):
de:=simplify(diff(Z0,xx)-Z1)=0:
de1:=subs(diff(JJ(xx),xx$4)=diff(J2(xx),xx$2),de):
de2:=subs(diff(JJ(xx),xx$3)=diff(J2(xx),xx),de1):
de3:=subs(diff(JJ(xx),xx$2)=J2(xx),de2):
de3:=prlinRhoc(de3):
de3a:=subs(Rhoc=0,de3):de3a:=simplify(de3a);
de3b:=Rhoc*coeff(lhs(de3),Rhoc):
end:


pr_Intx2:=proc(rd,ru)
global st,st_poly,st_Ei,st_Ei_t,int_st_Ei,int_st:
st:=algsubs(Ei(1,I*s)=-Ei(-I*s),st);
st_poly:=simplify(algsubs(exp(I*s)=0,st));
st_Ei:=simplify(st-st_poly);
st_Ei_t:=array(rd..ru):
for a from (rd+1) to ru do
st_Ei_t[a]:=-exp(s*I)*Ei(-I*s)*s^a*2*omm*coeff(algsubs(exp(s*I)*Ei(-I*s)=1,st_Ei),s,a+2):
od:
int_st_Ei:=int(st_Ei_t[1]+st_Ei_t[0],s);
for a from (ru-2) by -1 to (rd+1) do
c1:=algsubs(exp(s*I)*Ei(-I*s)=1,st_Ei_t[a]);
int_st_Ei:=int_st_Ei-I*c1*(-1/a+exp(s*I)*Ei(-I*s));
st_Ei_t[a-1]:=st_Ei_t[a-1]+a*I*c1*exp(s*I)*Ei(-I*s)/s;
od;
int_st:=simplify(int_st_Ei+int(-st_poly/s^2*2*omm,s));
end:



==> anc/SchwarzschildShell.map <==
read `initialize.map`:
read `ProcsRules.map`:

#N.B. Basis is not sZlm but \eth Zlm, etc.
rho22:=array(0..4):
v0:=array(0..4):
v1:=array(0..4):
Vang:=array(0..4):
Vangb:=array(0..4):
Vshell:=array(1..4):
Vshell_exp:=array(1..4):
hlin:=matrix(4,4):
h0:=matrix(4,4):
Clin:=array(1..4,1..4,1..4):
C0:=array(1..4,1..4,1..4):
dVshell:=matrix(4,4):
alias(Vu0_back=Vu0_back(r)):
Tab:=array(1..4,1..4):
Vu_back:=array([0,0,0,Vu0_back]):
Vd:=array(1..4):

pr_n0(Rho22ns,rho22,0):
pr_n0(v1ns,v1,0):
pr_n0(v0ns,v0,0):
pr_n0(Vangns,Vang,1):
pr_n0(Vangbns,Vangb,-1):

read `gamma.out`:
read `lin.map`:

for a to 4 do
  Vd[a]:=sum(Vu_back[b]*g_exp[a,b],b=1..4):
  Vd[a]:=prlinRhoc(subs(eps=0,Vd[a])):
od:

Vd[1]:=Vd[1]+eps*v1ns:Vd[2]:=Vd[2]+eps*(Vangns+Vangbns)/fo:Vd[3]:=Vd[3]+eps*I*(Vangbns-Vangns)/fo:
Vd[4]:=Vd[4]+eps*v0ns:

for a to 4 do for b to 4 do
  Tab_down_exp[a,b]:=prlinRhoc(pr2((Rhoc*Rho0+Rhoc*press(r)+Rhoc*eps*Rho22ns)*Vd[a]*Vd[b]
                                    +Rhoc*press(r)*g_exp[a,b])):
od:od:
unassign('a'):unassign('b'):
D_Tab_down:=pr_D_Tab_down(Tab_down_exp,x,C,h):

t3:=simplify(prlinRhoc(pr2(D_Tab_down[2]+I*D_Tab_down[3]))/2*fo): 
cons_A:=simplify(subs(rule1,t3)):
cons_1:=prlinRhoc(pr2(D_Tab_down[1])):
cons_4:=prlinRhoc(pr2(D_Tab_down[4])):
cons1m4:=simplify(cons_1-cons_4):
cons1p4:=simplify(cons_1+cons_4):

tt1:=simplify(subs(Rhoc=1,W0=-2*M,W1=0,B0=0,B1=0,eps=0,rule1,D_Tab_down[1])):
tt2:=simplify(algsubs(Vu0_back^2=1/(1-2*M/r),tt1)):
tt3:=solve(tt2=0,diff(press(r),r)):
tt4:=subs(Rho0=Rho00,tt3):
tt5:=dsolve(diff(press(r),r)=tt4):
tt6:=simplify(subs(W0=-2*M,B0=0,cons_A)):
tt7:=simplify(algsubs(Vu0_back^2=1/(1-2*M/r),expand(tt6))):
cons_A:=simplify(subs(tt5,Rho0=Rho00,tt7)): 

tt8:=simplify(subs(Rhoc=1,W0=-2*M,W1=0,B0=0,B1=0,cons_1)):
tt9:=simplify(subs(tt5,Rho0=Rho00,tt8)):
tt10a:=algsubs(Vu0_back^2=1/(1-2*M/r),tt9):
coeff_rho22_4_cons_1:=simplify(coeff(tt10a,rho22[4])):
coeff_rho22_0_cons_1:=simplify(coeff(tt10a,rho22[0])):

tt8:=simplify(subs(Rhoc=1,W0=-2*M,W1=0,B0=0,B1=0,cons_4)):
tt9:=simplify(subs(tt5,Rho0=Rho00,tt8)):
tt10:=algsubs(Vu0_back^2=1/(1-2*M/r),tt9): 
coeff_rho22_4_cons_4:=simplify(algsubs(Vu0_back^2=1/(1-2*M/r),coeff(tt10,rho22[4]))): 
coeff_rho22_0_cons_4:=simplify(coeff(tt10,rho22[0])):

tt11:=simplify(subs(Vu0_back=1/sqrt(1-2*M/r),rho22[4]=om*rho22[0],v1[4]=om*v1[0],tt10)):
tt11a:=simplify(subs(Vu0_back=1/sqrt(1-2*M/r),rho22[4]=om*rho22[0],v1[4]=om*v1[0],tt10a)):
ss1:=solve({tt11a=0,tt11=0},{rho22[0],v1[0]}):
ss2:=simplify(subs(Vu0_back=1/sqrt(1-2*M/r),ss1[2])):
factor(coeff(rhs(ss2),v1[1])):

t1:=subs(Rhoc=1,pr2(sum(sum(Vd[a]*Vd[b]*h_exp[a,b],a=1..4),b=1..4))):
v0_0:=solve(factor(simplify(subs(rule1,t1+1)))=0,v0[0]):
v0_1:=solve(factor(simplify(subs(rule1,diff(t1+1,r))))=0,v0[1]):
v0_0:=simplify(subs(Be[0,0]=0,Be[0,1]=0,Vu0_back=1/sqrt(1-2*M/r),B0=0,W0=-2*M,v0_0)):
v0_0t:=simplify(subs(wn[0,0]=r^2*Wc,v0_0));
v0_1:=simplify(subs(Vu0_back=1/sqrt(1-2*M/r),B0=0,B1=0,W1=0,W0=-2*M,v0_1)):
v0_1:=simplify(subs(Be[0,0]=0,Be[0,1]=0,v0[0]=v0_0,v0_1)):

#c1m4:=simplify(subs(v0[4]=v0_0*om,cons1m4)):
#c1p4:=simplify(subs(v0[4]=v0_0*om,v0[0]=v0_0,v0[1]=v0_1,cons1p4)):

Vang_0:=solve(subs(Vu0_back=1/sqrt(1-2*M/r),Vang[4]=Vang[0]*omm*I,wn[0,2]=wn[0,0],Be[0,2]=0,Be[0,0]=0,cons_A)=0,Vang[0]):
Vang_0t:=simplify(subs(wn[0,0]=r^2*Wc,Vang_0));
ss2:=simplify(subs(Be[0,0]=0,Be[0,4]=0,Be[0,1]=0,ss2)):
ss2:=simplify(subs(v0[0]=v0_0,v0[1]=v0_1,v0[4]=om*v0_0,Vang[3]=L2*Vang_0,Vangb[2]=L2*Vang_0,ss2)):
ss2:=simplify(subs(wn[0,4]=w0*om,wn[0,1]=w_r,wn[0,0]=w0,Ube[0,2]=s6*Z00,Ue[0,3]=s6*Z00,ss2)):
v1_1:=solve(subs(om=I*omm,ss2),v1[1]):
c0_v1:=factor(simplify(coeff(v1_1,v1[0],0))):
c0_v:=simplify(subs(w0=Wc*r^2,w_r=r^2*Wc_r+Wc*2*r,c0_v1)); 
c1_v:=simplify(coeff(v1_1,v1[0]));
v1M:=subs(M=0,-c0_v1/c1_v):
v1Mt:=simplify(subs(w0=Wc*r^2,w_r=r^2*Wc_r+Wc*2*r,v1M)):
#DE is $v_{1,r}=c1_v v_1+ c0_v

RHS_R1A:=0:RHS_ev2e:=0:


rule2de:=(Be[1,2]=diff(beta(r),r),Be[0,2]=beta(r),Be[2,2]=beta(r),
          Ue[0,1]=diff(Z(r),r),Ue[1,1]=diff(Z(r),r,r),Ue[1,2]=diff(Z(r),r),Ue[0,2]=Z(r),
          Je[0,1]=diff(JJ(r),r),Je[1,1]=diff(JJ(r),r,r),Je[1,4]=om*diff(JJ(r),r),Je[0,4]=om*JJ(r),
          Je[1,3]=(L2+2)*diff(JJ(r),r), Be[0,1]=diff(beta(r),r),
          Be[0,0]=beta(r),wn[0,0]=ww(r),Ue[0,0]=Z(r)):
#DEbeta:=subs(rule2de,ruleBackShell,eps*coeff(R11e,eps)=RHS_R11):

W0:=-2*M:W1:=0:W11:=0:B0:=0:B1:=0:B11:=0:
b0:=0:C10:=0:CinI:=0:
beta(r):=b0:
prMakeDE():

#j2tin:=dsolve(de3a,J2(xx)):
#jtin1:=int(int(subs(_C2=CinI,_C1=C40*6,rhs(j2tin)),xx),xx)+C30*xx+C10:
jtin1:=C30*(1+om*M/2)/om^2*xx^3+C30*xx:
ztin1:=simplify(subs(JJ(xx)=jtin1,Z0)):
jtin:=prlinRhoc(subs(xx=1/r,jtin1)):
ztin:=prlinRhoc(subs(xx=1/r,ztin1)):
btin:=b0:
t1:=solve(Rwe=0,wn[0,1]):
rule3in:={Be[0,0]=btin,Ube[1,2]=diff(ztin,r)*L2,Ue[1,3]=diff(ztin,r)*L2,Ube[0,2]=ztin*L2,Ue[0,3]=ztin*L2,
        Be[2,3]=L2*btin,Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin}:
t2:=simplify(subs(rule1,rule3in,t1)):
wtin:=simplify(int(t2,r))-12*C30:


ruleconsIn:={Be[2, 3]=L2*btin, wn[2, 3]=L2*wtin, wn[1, 1]=diff(wtin,r,r), Be[0, 1]=diff(btin,r),
           Be[1, 4]=om*diff(btin,r), Be[0, 4]=om*btin, Ue[3, 4]=om*L2*ztin,Ube[2, 4]=om*L2*ztin,
           wn[0, 4]=om*wtin, Je[3, 4]=om*(L2+2)*jtin, Be[2, 4]=om*btin,Je[1,4]=om*diff(jtin,r),
           Je[0,4]=om*jtin,Ue[1, 4]=om*diff(ztin,r),
           Be[1, 1]=diff(btin,r,r), wn[0, 0]=wtin, wn[0, 1]=diff(wtin,r), Ube[0, 2]=L2*ztin, Ue[0, 3]=L2*ztin, 
           Ue[2, 3]=L2*ztin, Ube[2, 2]=L2*ztin, wn[1, 2]=diff(wtin,r), wn[0, 2]=wtin,  Ue[0, 0]=ztin, 
           Ue[0, 1]=diff(ztin,r), Ue[1, 1]=diff(ztin,r,r), Ube[1, 2]=L2*diff(ztin,r), Ue[1, 3] =L2*diff(ztin,r),Be[0,0]=btin,
           Be[0,2]=btin,Be[1,2]=diff(btin,r),Be[2,2]=btin,
           Je[1,3]=(L2+2)*diff(jtin,r),Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin,Je[1,1]=diff(jtin,r,r),
           Je[0,1]=diff(jtin,r), Ue[0,2]=ztin,Ue[1,2]=diff(ztin,r)}:

check_DE_R11_In:=prlinRhoc(subs(ruleconsIn,eps*coeff(R11e,eps))):
check_DE_R1A_In:=prlinRhoc(subs(ruleconsIn,eps*coeff(Rqe,eps))):
check_DE_R1A_In:=simplify(check_DE_R1A_In):
check_DE_Rw_In:=prlinRhoc(subs(ruleconsIn,eps*coeff(Rwe,eps))):
check_DE_Rw_In:=prlinRhoc(subs(rule1,ruleconsIn,check_DE_Rw_In)):
check_DE_ev2_In:=prlinRhoc(subs(ruleconsIn,eps*coeff(ev2e,eps))):

constraint00In:=prlinRhoc(subs(ruleconsIn,eps*coeff(R44e,eps))):
constraint01In:=prlinRhoc(subs(ruleconsIn,eps*coeff(R14e,eps))):
constraint0AIn:=prlinRhoc(subs(ruleconsIn,eps*coeff(Rq4e,eps))):
constraint00In:=prlinRhoc(subs(rule1,ruleconsIn,constraint00In)):
constraint01In:=prlinRhoc(subs(rule1,ruleconsIn,constraint01In)):
constraint0AIn:=prlinRhoc(subs(ruleconsIn,constraint0AIn)):

#C50:=solve(subs(constraint0AIn)=0,C50):
#C5I:=solve(constraint0AIn=0,C5I):
#C10:=solve(subs(constraint00In)=0,C10):
#C1I:=solve(constraint00In=0,C1I):
constraint00In:=simplify(constraint00In):
constraint0AIn:=simplify(constraint0AIn):

#print(`The following output is used in Eqs. (3), with om =i nu:`):
s6:=sqrt(6):
jout:=simplify(subs(CinI=0,jtin)*exp(om*u)*Zlm[2])*2*s6:
jbout:=simplify(subs(CinI=0,jtin)*exp(om*u)*Zlm[-2])*2*s6:
zout:=simplify(subs(CinI=0,ztin)*exp(om*u)*Zlm[1])*s6:
zbout:=simplify(subs(CinI=0,ztin)*exp(om*u)*Zlm[-1])*s6:
bout:=simplify(subs(CinI=0,btin)*exp(om*u)*Zlm[0]):
wout:=simplify(subs(CinI=0,wtin/r^2)*exp(om*u)*Zlm[0]): #Output using W_c rather than W
wout:=simplify(subs(CinI=0,wtin)*exp(om*u)*Zlm[0]):

jout:=simplify(subs(M=0,om=nu*I,C30=1,jout)):
zout:=simplify(subs(M=0,om=nu*I,C30=1,zout)):
wout:=simplify(subs(M=0,om=nu*I,C30=1,wout)):
jout_r:=simplify(diff(jout,r)):
jout_rr:=simplify(diff(jout_r,r)):
jout_x:=simplify(diff(subs(r=1/x,jout),x)):
jout_xx:=simplify(diff(jout_x,x)):
wout_r:=simplify(diff(wout,r)):
zout_r:=simplify(diff(zout,r)):
C40:=coeff(subs(C30=1,om=I*nu,jtin1),xx,3):


jout:=(rJmat(r)+j*iJmat(r))*exp(om*u)*Zlm[2]*2*s6:jbout:=(rJmat(r)+j*iJmat(r))*exp(om*u)*Zlm[-2]*2*s6:
zout:=(rZmat(r)+j*iZmat(r))*exp(om*u)*Zlm[1]*s6:zbout:=(rZmat(r)+j*iZmat(r))*exp(om*u)*Zlm[-1]*s6:
bout:=0:wout:=(rwmat(r)+j*iwmat(r))*exp(om*u)*Zlm[0]:

ruleZlm2Zlm_exp:={}:
for s from -2 to 2 do
  ruleZlm2Zlm_exp:=ruleZlm2Zlm_exp union 
  {Zlm[s]=Zlm_exp[s,0]+q*(Zlm_exp[s,3]+Zlm_exp[s,2]-s*I*fp*Zlm_exp[s,0])/f
	  +p*(Zlm_exp[s,3]-Zlm_exp[s,2]+s*fq*Zlm_exp[s,0])*I/f}:
od:

ruleZlm_exp2Zlm:={Zlm_exp[-1,2]=-s6*Zlm[0],Zlm_exp[0,0]=Zlm[0],Zlm_exp[0,2]=s6*Zlm[1],Zlm_exp[1,3]=-s6*Zlm[0],
Zlm_exp[1,0]=Zlm[1],Zlm_exp[1,2]=2*Zlm[2],Zlm_exp[2,3]=-2*Zlm[1],Zlm_exp[2,0]=Zlm[2],Zlm_exp[-2,2]=-2*Zlm[-1],
Zlm_exp[-1,0]=Zlm[-1],Zlm_exp[0,3]=s6*Zlm[-1],Zlm_exp[-1,3]=2*Zlm[-2],Zlm_exp[-2,0]=Zlm[-2]}:
rule_eth:={f=1+fqo^2/4+fpo^2/4,p=0,q=0}:

pr_eth:=proc(s,X)
X1:=simplify(subs(ruleZlm2Zlm_exp,X)):
ethX:=fo/2*(diff(X1,q)+I*diff(X1,p))+s*(fq+I*fp)/2*X1:
ethX:=simplify(subs(rule_eth,ethX)):ethX:=simplify(subs(ruleZlm_exp2Zlm,ethX)):
return(ethX):
end:
pr_ethb:=proc(s,X)
X1:=simplify(subs(ruleZlm2Zlm_exp,X)):
ethbX:=fo/2*(diff(X1,q)-I*diff(X1,p))-s*(fq-I*fp)/2*X1:
ethbX:=simplify(subs(rule_eth,ethbX)):ethbX:=simplify(subs(ruleZlm_exp2Zlm,ethbX)):
return(ethbX):
end:



b22:=pr_eth(0,bout):
b22:=pr_eth(1,b22):
jb22:=pr_eth(-2,jbout):
jb22:=pr_eth(-1,jb22):
j33:=pr_ethb(2,jout):
j33:=pr_ethb(1,j33):
ub22:=pr_eth(-1,zbout):
ub22:=pr_eth(0,ub22):

ruleZlm:={Be[0,2]=pr_eth(0,bout),Be[0,1]=diff(bout,r),Be[0,4]=diff(bout,u),Be[0,3]=pr_ethb(0,bout),
Be[1,2]=pr_eth(0,diff(bout,r)),Ue[1,1]=diff(zout,r,r),Ue[0,1]=diff(zout,r),Je[1,3]=pr_ethb(2,diff(jout,r)),
Be[2,3]=L2*bout,Je[3,3]=j33,Jbe[2,2]=jb22,Ube[0,1]=diff(zbout,r),Ube[0,3]=pr_ethb(-1,zbout),
Ube[1,2]=diff(pr_eth(-1,zbout),r),Ue[1,3]=diff(pr_ethb(1,zout),r),Be[0,0]=bout,Ube[0,2]=pr_eth(-1,zbout),
Ue[0,3]=pr_ethb(1,zout),wn[0,1]=diff(wout,r),Je[0,1]=diff(jout,r),Jbe[0,4]=diff(jbout,u),Jbe[0,1]=diff(jbout,r),
Je[1,1]=diff(jout,r,r),Ue[0,2]=pr_eth(1,zout),Je[0,4]=diff(jout,u),Be[2,2]=b22,
Je[1,4]=diff(jout,r,u),Ue[1,2]=diff(pr_eth(1,zout),r),wn[2,3]=L2*wout,
wn[0,4]=diff(wout,u),Ue[3,4]=diff(pr_ethb(1,zout),u),Ube[2,4]=diff(pr_eth(-1,zbout),u),
wn[1,1]=diff(wout,r,r),Be[1,1]=diff(bout,r,r),Be[1,4]=diff(bout,r,u),wn[0,2]=pr_eth(0,wout),
wn[1,2]=diff(pr_eth(0,wout),r),Ue[2,3]=L2*zout,
Ube[2,2]=ub22,Be[2,4]=diff(pr_eth(0,bout),u),Je[3,4]=diff(pr_ethb(2,jout),u),Ue[1,4]=diff(zout,r,u),
Ue[0,0]=zout,wn[0,0]=wout,wn[0,3]=pr_ethb(0,wout),Ube[0,0]=zbout}:

Vshell[1]:=-1/sqrt(1-2*M/r)+eps*(rv1mat(r)+j*iv1mat(r))*exp(om*u)*Zlm[0]:
Vshell[4]:=-1/sqrt(1-2*M/r)*(1-2*M/r)+simplify(subs(ruleZlm,eps*v0_0)):
t1:=solve(subs(Vang[4]=om*Vang[0],cons_A)=0,Vang[0]):
Vshell_ang:=simplify(subs(ruleZlm,eps*t1)):
Vshell_angb:=subs(Zlm[1]=Zlm[-1],Vshell_ang):
Vshell[2]:=simplify((Vshell_ang+Vshell_angb)/fo):
Vshell[3]:=simplify((Vshell_angb-Vshell_ang)*I/fo):

for a to 4 do
  Vshell_exp[a]:=subs(ruleZlm2Zlm_exp,Vshell[a]):
  for b to 4 do
    hlin[a,b]:=pr2(subs(rule1,Rhoc=1,h[a,b])):
    hlin[a,b]:=simplify(subs(ruleZlm,hlin[a,b])):
    h0[a,b]:=subs(eps=0,hlin[a,b]):
    g0[a,b]:=pr2(subs(rule1,Rhoc=1,g[a,b])):
    g0[a,b]:=simplify(subs(ruleZlm,g0[a,b])):
    g0[a,b]:=subs(eps=0,g0[a,b]):
    for c to 4 do
    Clin[a,b,c]:=pr2(subs(rule1,Rhoc=1,C[a,b,c])):
    Clin[a,b,c]:=simplify(subs(ruleZlm,Clin[a,b,c])):
    C0[a,b,c]:=subs(eps=0,Clin[a,b,c]):
od:od:od:


for as to 4 do for bs to 4 do
  dVshell[as,bs]:=diff(Vshell_exp[as],x[bs]):
  for cs to 4 do
    dVshell[as,bs]:=dVshell[as,bs]-Clin[as,bs,cs]*Vshell[cs]:
  od:
  dVshell[as,bs]:=pr2(subs(ruleZlm,rule_eth,dVshell[as,bs])):
  dVshell[as,bs]:=subs(ruleZlm_exp2Zlm,dVshell[as,bs]):
  dVshell[as,bs]:=simplify(algsubs(Vu0_back^2=1/(1-2*M/r),dVshell[as,bs])):
  dVshell_exp[as,bs]:=subs(ruleZlm_exp2Zlm,dVshell[as,bs]):
od:od:

P:=Matrix(4,4):
sig:=Matrix(4,4):
for asig to 4 do
  for bsig to 4 do
    P[asig,bsig]:=subs(Rhoc=1,g[asig,bsig])+Vshell[asig]*Vshell[bsig]:
    P[asig,bsig]:=simplify(subs(eps=0,P[asig,bsig])):
od:od:

div_Vshell:=0:
for asig to 4 do for bsig to 4 do
  div_Vshell:=div_Vshell+ hlin[asig,bsig]*dVshell[asig,bsig]:
od:od:

#print(`The following output is used in Eqs. (8) and (9), with om =i nu:`):
div_Vshell:=pr2(div_Vshell):

for asig to 4 do
  for bsig to 4 do
    sig[asig,bsig]:=-div_Vshell*P[asig,bsig]/3:
    for csig to 4 do
      for dsig to 4 do
        sig[asig,bsig]:=sig[asig,bsig]+(P[asig,dsig]*dVshell[bsig,csig]
        +P[bsig,dsig]*dVshell[asig,csig])*h0[csig,dsig]/2:
    od:od:
  sig[asig,bsig]:=simplify(sig[asig,bsig]):
  sig[asig,bsig]:=simplify(subs(rule1,sig[asig,bsig])):
  sig[asig,bsig]:=simplify(subs(Vu0_back=1/sqrt(1-2*M/r),sig[asig,bsig])):

od:od:

for asig to 4 do for bsig to 4 do
  sig_exp[asig,bsig]:=algsubs(fqo^2=fo-4-fpo^2, sig[asig,bsig]):
  sig_exp[asig,bsig]:=subs(ruleZlm2Zlm_exp,sig_exp[asig,bsig]):
  sigs[asig,bsig]:=algsubs(exp(om*u)=1,sig[asig,bsig]):
  sigs[asig,bsig]:=subs(om=omm*j,sigs[asig,bsig]):
  sigs[asig,bsig]:=algsubs(1/j=-j,expand(sigs[asig,bsig])):
  sigs[asig,bsig]:=algsubs(j^2=-1,sigs[asig,bsig]):
od:od:



for asig to 4 do
  for bsig from asig+1 to 4 do
    check_symmetry[asig,bsig]:=simplify(sig[asig,bsig]-sig[bsig,asig]):
od:od:

TraceSig:=0:
for a to 4 do for b to 4 do
  TraceSig:=TraceSig+h0[a,b]*sig[a,b]:
od:od:
TraceSig:=simplify(TraceSig):
sig1AqA:=simplify(subs(rule_eth,(sig[1,2]+I*sig[1,3])*fo/2)):
sig1AqbA:=simplify(subs(rule_eth,(sig[1,2]-I*sig[1,3])*fo/2)):
sig4AqA:=simplify(subs(rule_eth,(sig[4,2]+I*sig[4,3])*fo/2)):
sig4AqbA:=simplify(subs(rule_eth,(sig[4,2]-I*sig[4,3])*fo/2)):
sigABhAB:=pr2(sig[2,2]*h[2,2]*r^2+sig[3,3]*h[3,3]*r^2):
sigABqAqB:=pr2(subs(rule_eth,sig[2,2]*fo^2/4-sig[3,3]*fo^2/4+sig[2,3]*fo^2/2*I)):
sigABqbAqbB:=pr2(subs(rule_eth,sig[2,2]*fo^2/4-sig[3,3]*fo^2/4-sig[2,3]*fo^2/2*I)):
sig11:=simplify(subs(rule_eth,sig[1,1])):
sig14:=simplify(subs(rule_eth,sig[1,4])):
sig44:=simplify(subs(rule_eth,sig[4,4])):

sigma_squared:=0:
for a to 4 do for b to 4 do for c to 4 do for d to 4 do
  sigma_squared:=sigma_squared+sigs[a,b]*sigs[c,d]*subs(Rhoc=1,eps=0,hlin[a,c]*hlin[b,d]):
od:od:od:od:
sigma_squared:=simplify(subs(Zlm[0]=1,Zlm[1]=1/Zlm[-1],Zlm[2]=1/Zlm[-2],sigma_squared)):
dE_dt:=-eta*r^2*delta_r*2*sigma_squared:

Ave_dE_dt:=simplify((coeff(dE_dt,j,0)+coeff(dE_dt,j,2))/2):
Ave_dE_dt:=simplify(subs(diff(rv1mat(r),r)=rv1_r,diff(iv1mat(r),r)=iv1_r, diff(rwmat(r),r)=rw_r,
        diff(iwmat(r),r)=iw_r,diff(rZmat(r),r)=rZ_r,diff(iZmat(r),r)=iZ_r,Ave_dE_dt)):
        
Ave_dE_dt:=simplify(subs(rZmat(r)=rZ00,iZmat(r)=iZ00,rwmat(r)=rw0,iwmat(r)=iw0,rv1mat(r)=rv1,iv1mat(r)=iv1,
     rJmat(r)=rJ0,iJmat(r)=iJ0,omm=nu,Ave_dE_dt)):
Ave_dE_dt:=simplify(algsubs(r-2*M=r*Sch_fac,Ave_dE_dt)):
fE:=simplify(subs(r=rr,Ave_dE_dt/nu^2/12/eta/delta_r/eps^2));

AveM:=subs(M=0,Sch_fac=1,Ave_dE_dt):
v1M:=simplify(subs(w0=wtin,w_r=diff(wtin,r),M=0,omm=om/I,v1M)):
v1M:=simplify(expand(subs(om=nu*I,v1M))):

ztinM:=simplify(subs(M=0,om=nu*I,ztin)):
rztin:=coeff(ztinM,I,0):
iztin:=coeff(ztinM,I,1):
jtinM:=simplify(subs(M=0,om=nu*I,jtin)):
rjtin:=coeff(jtinM,I,0):
ijtin:=coeff(jtinM,I,1):
wtinM:=simplify(subs(M=0,om=nu*I,wtin)):
rwtin:=coeff(wtinM,I,0):
iwtin:=coeff(wtinM,I,1):
v1M:=simplify(subs(M=0,om=nu*I,v1M)):
rv1M:=coeff(v1M,I,0)-coeff(v1M,I,2):
iv1M:=coeff(v1M,I,1):
AveM:=subs(rw0=rwtin,rJ0=rjtin,rZ00=rztin,rv1=rv1M,rv1_r=diff(rv1M,r),rZ_r=diff(rztin,r),rw_r=diff(rwtin,r),AveM):
AveM:=subs(iw0=iwtin,iJ0=ijtin,iZ00=iztin,iv1=iv1M,iv1_r=diff(iv1M,r),iZ_r=diff(iztin,r),iw_r=diff(iwtin,r),AveM):
AveM:=simplify(subs(M=0,omm=nu,om=nu*I,AveM)):
fE_M:=simplify(AveM/nu^2/12/eta/delta_r/eps^2/C30^2):

Rqs:=simplify(subs(ruleZlm,Rqe)):
Rqs:=simplify(subs(rJmat(r)=-j*iJmat(r)+Jmat(r),rZmat(r)=-j*iZmat(r)+Zmat(r),Rqs)):
Rqs:=simplify(subs(om=omm*I,Rqs));
ev2s:=simplify(subs(Rhoc=1,ruleZlm,ev2e)):
ev2s:=simplify(subs(rJmat(r)=-j*iJmat(r)+Jmat(r),rZmat(r)=-j*iZmat(r)+Zmat(r),ev2s)):
ev2s:=simplify(subs(om=omm*I,ev2s));
Rws:=simplify(subs(rule1,ruleZlm,Rwe)):
Rws:=simplify(subs(rJmat(r)=-j*iJmat(r)+Jmat(r),rZmat(r)=-j*iZmat(r)+Zmat(r),
                   rwmat(r)=-j*iwmat(r)+wmat(r),Rws)):
Rws:=simplify(subs(om=omm*I,Rws));
R14s:=simplify(subs(rule1,ruleZlm,R14e)):
R14s:=simplify(subs(rZmat(r)=-j*iZmat(r)+Zmat(r),rwmat(r)=-j*iwmat(r)+wmat(r),R14s)):
R14s:=simplify(subs(om=omm*I,R14s)); 
R44s:=simplify(subs(rule1,Rhoc=1,ruleZlm,R44e)):
R44s:=simplify(subs(rZmat(r)=-j*iZmat(r)+Zmat(r),rwmat(r)=-j*iwmat(r)+wmat(r),R44s)):
R44s:=simplify(subs(om=omm*I,R44s));
Rq4s:=simplify(subs(Rhoc=1,ruleZlm,Rq4e)):
Rq4s:=simplify(subs(rJmat(r)=-j*iJmat(r)+Jmat(r),rZmat(r)=-j*iZmat(r)+Zmat(r),rwmat(r)=-j*iwmat(r)+wmat(r),Rq4s)):
Rq4s:=simplify(subs(om=omm*I,Rq4s));

with(CodeGeneration):
writeto(`fE.out`);
Matlab(fE);
writeto(terminal);


==> anc/SchwarzschildShell.out <==
                                  2    /  -r + 2 M\1/2
                                 r  Wc |- --------|
                                       \     r    /
                        v0_0t := ---------------------
                                     2 (-r + 2 M)

                                       2    /  -r + 2 M\1/2
                               -1/2 I r  Wc |- --------|
                                            \     r    /
                    Vang_0t := ----------------------------
                                      omm (-r + 2 M)

        /  -r + 2 M\1/2         4      2             3      2
c0_v := |- --------|    r (2 I r  M omm  Wc_r + 4 I r  M omm  Wc - 6 I M r Wc
        \     r    /

        5    2           4       2           2         2
     - r  omm  Wc_r I - r  Wc omm  I + 12 I M  Wc + 7 M  r Wc omm

          2      2         3                   2             2
     + 2 M  omm r  Wc_r - r  M omm Wc_r - 3 M r  Wc omm - 4 M  r s6 Z00 omm

          2                 /                    3
     + 2 r  s6 Z00 M omm)  /  (2 omm M (-r + 2 M) )
                          /

                              2                  2      4    2
                           2 M  - 2 r M + M omm r  I - r  omm
                 c1_v := - -----------------------------------
                                     (-r + 2 M) M r

Warning, `X1` is implicitly declared local to procedure `pr_eth`
Warning, `ethX` is implicitly declared local to procedure `pr_eth`
Warning, `X1` is implicitly declared local to procedure `pr_ethb`
Warning, `ethbX` is implicitly declared local to procedure `pr_ethb`
memory used=17794.7MB, alloc=143.9MB, time=94.48
memory used=17923.8MB, alloc=143.9MB, time=95.10
memory used=18056.5MB, alloc=143.9MB, time=95.76
             3                     (7/2)        3       2            (7/2)
fE := (-96 rr  rw0 nu iv1_r Sch_fac      + 92 rr  rw0 nu  rv1 Sch_fac

            3   2                (7/2)        3                  (7/2)
     + 92 rr  nu  iw0 iv1 Sch_fac      + 96 rr  iw0 rv1_r Sch_fac      nu

            5   2                  4        5       2              4
     - 32 rr  nu  iv1_r iv1 Sch_fac  - 32 rr  rv1 nu  rv1_r Sch_fac

             5                     3         5                     3
     - 144 rr  nu iZ_r rw_r Sch_fac  + 144 rr  iw_r rZ_r nu Sch_fac

            5        2             2        5   2                  2
     + 96 rr  rZ00 nu  rw_r Sch_fac  + 96 rr  nu  iZ00 iw_r Sch_fac

             4                    3         4                    3
     + 360 rr  rw0 nu iZ_r Sch_fac  - 360 rr  iw0 rZ_r nu Sch_fac

            4                    2        4                    2
     - 72 rr  iw0 rZ_r nu Sch_fac  + 72 rr  rw0 nu iZ_r Sch_fac

             4        2            2         4   2                 2
     - 192 rr  rZ00 nu  rw0 Sch_fac  - 192 rr  nu  iw0 iZ00 Sch_fac

            3   2                 2         3           2        2
     + 32 rr  nu  iw0 iw_r Sch_fac  - 576 rr  iJ0 iw0 nu  Sch_fac

            3        2            2         3   2                2
     + 32 rr  rw_r nu  rw0 Sch_fac  - 576 rr  nu  rJ0 rw0 Sch_fac

             3                    2         3                    2
     + 864 rr  iw0 rZ00 nu Sch_fac  - 864 rr  nu iZ00 rw0 Sch_fac

            6         3            4        6   3                  4
     - 64 rr  rv1_r nu  iv1 Sch_fac  + 64 rr  nu  iv1_r rv1 Sch_fac

              6   3                 2          6        3            2
     - 1152 rr  nu  rJ0 iZ00 Sch_fac  + 1152 rr  rZ00 nu  iJ0 Sch_fac

            2             5        5            2         5        5
     + 96 nu  iv1_r iv1 rr  Sch_fac  + 96 rv1 nu  rv1_r rr  Sch_fac

                        2        2                    2        2
     + 48 iw_r nu rw0 rr  Sch_fac  - 48 iw0 rw_r nu rr  Sch_fac

             6   3                 (5/2)         6        3            (5/2)
     + 192 rr  nu  iZ00 rv1 Sch_fac      - 192 rr  rZ00 nu  iv1 Sch_fac

             3                    (7/2)         3               (7/2)
     + 144 rr  iw_r nu rv1 Sch_fac      - 144 rr  nu iv1 Sch_fac      rw_r

           3       2            (3/2)       3   2                (3/2)
     - 4 rr  rw0 nu  rv1 Sch_fac      - 4 rr  nu  iw0 iv1 Sch_fac

             2                   (7/2)         2                (7/2)
     + 504 rr  rw0 nu iv1 Sch_fac      - 504 rr  iw0 rv1 Sch_fac      nu

            2                (5/2)           2                   (5/2)
     - 24 rr  iw0 rv1 Sch_fac      nu + 24 rr  rw0 nu iv1 Sch_fac

             6       2        (7/2)              6        2              (7/2)
     - 288 rr  rv1 nu  Sch_fac      rZ_r - 192 rr  rZ00 nu  rv1_r Sch_fac

             6   2                   (7/2)         6   2                 (7/2)
     - 192 rr  nu  iZ00 iv1_r Sch_fac      - 288 rr  nu  iZ_r iv1 Sch_fac

            5   2                   (7/2)         5   2                 (7/2)
     + 32 rr  nu  iw_r iv1_r Sch_fac      + 288 rr  nu  iZ00 iv1 Sch_fac

             5        2            (7/2)        5        2              (7/2)
     + 288 rr  rZ00 nu  rv1 Sch_fac      + 32 rr  rw_r nu  rv1_r Sch_fac

            5        3            (5/2)        5   3                 (5/2)
     + 32 rr  rw_r nu  iv1 Sch_fac      - 32 rr  nu  iw_r rv1 Sch_fac

            5   2                 (5/2)        5        2            (5/2)
     - 96 rr  nu  iZ00 iv1 Sch_fac      - 96 rr  rZ00 nu  rv1 Sch_fac

            4       2              (7/2)        4   2                  (7/2)
     - 64 rr  rw0 nu  rv1_r Sch_fac      - 64 rr  nu  iw0 iv1_r Sch_fac

            4        2            (7/2)        4   2                 (7/2)
     - 48 rr  rw_r nu  rv1 Sch_fac      - 48 rr  nu  iw_r iv1 Sch_fac

            4       3            (5/2)        4        2            (5/2)
     - 64 rr  rw0 nu  iv1 Sch_fac      + 16 rr  rw_r nu  rv1 Sch_fac

            4   2                 (5/2)        4   3                (5/2)
     + 16 rr  nu  iw_r iv1 Sch_fac      + 64 rr  nu  iw0 rv1 Sch_fac

            3       2            (5/2)        3   2                (5/2)
     + 72 rr  rw0 nu  rv1 Sch_fac      + 72 rr  nu  iw0 iv1 Sch_fac

            2     2        3        2     2        3     2   2    2
     - 36 rr  iw_r  Sch_fac  - 36 rr  rw_r  Sch_fac  - rr  nu  iw0

         2    2   2         6   4    2        2        6   4    2        3
     - rr  rw0  nu  - 576 rr  nu  iJ0  Sch_fac  - 32 rr  nu  iv1  Sch_fac

            6   4    2        3        4   2        5    2
     - 32 rr  nu  rv1  Sch_fac  - 76 rr  nu  Sch_fac  iv1

            4   2        5    2        4    2   2        3
     - 76 rr  nu  Sch_fac  rv1  - 12 rr  rv1  nu  Sch_fac

            4   2    2        3       4     2   2        2
     - 12 rr  nu  iv1  Sch_fac  - 8 rr  rw_r  nu  Sch_fac

           4   2     2        2       2    2   2
     - 8 rr  nu  iw_r  Sch_fac  + 2 rr  rw0  nu  Sch_fac

           2   2    2                     2
     + 2 rr  nu  iw0  Sch_fac + 36 Sch_fac  rr iw_r iw0

                 2                          3
     + 36 Sch_fac  rr rw0 rw_r + 180 Sch_fac  rr rw0 rw_r

                  3                     2        3   8     2
     + 180 Sch_fac  rr iw_r iw0 - 144 nu  Sch_fac  rr  iZ_r

             2        3   8     2        6      2   2        5
     - 144 nu  Sch_fac  rr  rZ_r  - 32 rr  rv1_r  nu  Sch_fac

            6   2      2        5         6    2   4        2
     - 32 rr  nu  iv1_r  Sch_fac  - 576 rr  rJ0  nu  Sch_fac

             6     2   2        2         6   2     2        2
     - 864 rr  rZ00  nu  Sch_fac  - 864 rr  nu  iZ00  Sch_fac

            2   4        4    2        2   4        4    2
     - 88 nu  rr  Sch_fac  iv1  - 88 nu  rr  Sch_fac  rv1

             2   2   2        2        2    2   2        2        2
     - 33 rw0  nu  rr  Sch_fac  - 33 nu  iw0  rr  Sch_fac  - 9 rw0  Sch_fac

            2                  2        2          2        2
     - 9 iw0  Sch_fac - 306 rw0  Sch_fac  - 306 iw0  Sch_fac

                  3    2              3    2    /        4   4        3
     - 225 Sch_fac  rw0  - 225 Sch_fac  iw0 )  /  (576 rr  nu  Sch_fac )
                                              /

                                 1/2
Rqs := -1/2 Zlm[1] exp(omm u I) 6

    /                                       / 2         \\
    |  /d         \       /d         \    2 |d          ||
    |4 |-- Jmat(r)| - 4 r |-- Zmat(r)| - r  |--- Zmat(r)|| eps
    |  \dr        /       \dr        /      |  2        ||
    \                                       \dr         //

                                   /
                               1/2 |    /d         \
ev2s := 2 exp(omm u I) Zlm[2] 6    |2 M |-- Jmat(r)| + 2 I omm r Jmat(r)
                                   |    \dr        /
                                   \

                                                             / 2         \
                         /d         \    2 /d         \    2 |d          |
     + 2 r Zmat(r) - 2 r |-- Jmat(r)| + r  |-- Zmat(r)| - r  |--- Jmat(r)|
                         \dr        /      \dr        /      |  2        |
                                                             \dr         /

             / 2         \                          \
             |d          |            2 /d         \|
     + 2 r M |--- Jmat(r)| + 2 I omm r  |-- Jmat(r)|| eps
             |  2        |              \dr        /|
             \dr         /                          /

Rws := -2 eps Zlm[0] exp(omm u I)

    /              /d         \      2 /d         \               \
    |-12 Jmat(r) + |-- wmat(r)| + 3 r  |-- Zmat(r)| + 12 r Zmat(r)|
    \              \dr        /        \dr        /               /

R14s := 1/2

                            // 2         \                                \
                            ||d          |       /d         \             |
    eps exp(omm u I) Zlm[0] ||--- wmat(r)| + 6 r |-- Zmat(r)| + 12 Zmat(r)|
                            ||  2        |       \dr        /             |
                            \\dr         /                                /
    -----------------------------------------------------------------------
                                       r

                                    /
                                    |                              3
R44s := 1/2 eps exp(omm u I) Zlm[0] |2 I omm r wmat(r) + 12 I omm r  Zmat(r)
                                    |
                                    \

          / 2         \                                      / 2         \\
        2 |d          |                                      |d          ||
     + r  |--- wmat(r)| - 6 wmat(r) + 12 r M Zmat(r) - 2 r M |--- wmat(r)||
          |  2        |                                      |  2        ||
          \dr         /                                      \dr         //

       /  3
      /  r
     /

                                          /
                                      1/2 |            /d         \
Rq4s := -1/2 eps exp(omm u I) Zlm[1] 6    |wmat(r) - r |-- wmat(r)|
                                          |            \dr        /
                                          \

          2                    2            4     /d         \
     - 2 r  Zmat(r) + 4 I omm r  Jmat(r) + r  omm |-- Zmat(r)| I
                                                  \dr        /

                              / 2         \
          3 /d         \    4 |d          |      2   /d         \
     - 4 r  |-- Zmat(r)| - r  |--- Zmat(r)| + 8 r  M |-- Zmat(r)|
            \dr        /      |  2        |          \dr        /
                              \dr         /

              / 2         \\
            3 |d          ||   /  2
     + 2 M r  |--- Zmat(r)||  /  r
              |  2        || /
              \dr         //




==> anc/checksGeneral.m <==
%checksGeneral.m

%Checks that all the Einstein equations are satisfied

Error_Rqs=max(abs(Rqs))
Error_Rws=max(abs(Rws))
Error_ev2s=max(abs(ev2s))
Error_R14s=max(abs(R14s))
Error_R44s=max(abs(R44s))
Error_Rq4s=max(abs(Rq4s))
%{
%for de-bugging purposes
plot(t45,Rqs);
title("Rqs");
figure
plot(t45,Rws);
title("Rws");
figure
plot(t45,ev2s);
title("ev2s");
figure
plot(t45,R14s);
title("R14s");
figure
plot(t45,Rq4s);
title("Rq4s");
figure
plot(t45,R44s);
title("R44s");
%}






==> anc/checksMink.m <==
%checks.m

%Checks, when M=0 and solution on Minkowski background applies: b0=0, C10=0, C30=1/2/s6, C40=-1/2/s6/nu^2, C50=-s6
J2M=-12*s6*t45/nu^2;
J1M=2*s6-6*s6*t45.^2/nu^2;
J0M=2*s6*(t45-t45.^3/nu^2);
w0M=-12+12*i*t45/nu+6*t45.^2/nu^2;
w_rM=-12/nu^2*t45.^3-12*i/nu*t45.^2;
v1M=12/nu^2./r.^3-9*i/nu^3./r.^4+6*i/nu./r.^2;
v1_rM=12*i*(3+3*i*nu*r-nu^2*r.^2)/nu^3./r.^5;
AveM=-(1+2/nu^2./r.^2+9/nu^4./r.^4+45/nu^6./r.^6+315/nu^8./r.^8);
Z0M=s6/nu^2*(3*t45.^4+2*nu^2*t45.^2+4*i*nu*t45.^3);
Z_rM=-4*s6* (3*i*nu*t45.^4 + 3*t45.^5 + nu^2*  t45.^3 )/nu^2;

Error_J=max(abs(J0-J0M))
Error_Z=max(abs(Z0-Z0M))
Error_W=max(abs(w0-w0M)./r.^2)
Error_DampingFactor=max(abs(Ave-AveM))
%{
%For de-bugging purposes
plot(t45,J0,t45,J0M);
title("J0");
figure
plot(t45,J1,t45,J1M);
title("J1");
figure
plot(t45,J2,t45,J2M);
title("J2");
figure
plot(t45,Z0,t45,Z0M);
title("Z0");
figure
plot(t45,Z_r,t45,Z_rM);
title("Z_r");
figure
plot(t45,w0,t45,w0M);
title("w0");
figure
plot(t45,w_r,t45,w_rM);
title("w_r");
figure
plot(t45,v1,t45,v1M);
title("v1");
figure
plot(t45,v1_r,t45,v1_rM);
title("v1_r");
figure
plot(t45,Ave,t45,AveM);
title("Ave");
%}






==> anc/dJ2.m <==
function dvdx = dJ2(x0,v0)

global nu;
global M;
dvdx = -(4*x0^2-2*v0*x0-v0^2+16*M*x0^3+10*x0^2*M*v0+2*i*nu*x0-2*i*nu*v0+2*M*v0^2*x0)/x0^2/(-1+2*M*x0);
end


==> anc/diff_dx.m <==
function df_dx=diff_dx(x,f)

%fD: B & F, Eq. 4.3

df_dx=f*0;
kmax=length(x);
for k =2:kmax-1
df_dx(k)=f(k-1)*(x(k)-x(k+1))/(x(k)-x(k-1))/(x(k+1)-x(k-1))+...
         f(k)*(2*x(k)-x(k-1)-x(k+1))/(x(k)-x(k-1))/(x(k)-x(k+1))+...
         f(k+1)*(x(k)-x(k-1))/(x(k+1)-x(k-1))/(x(k+1)-x(k));
end
df_dx(1)=f(1)*(2*x(1)-x(2)-x(3))/(x(1)-x(2))/(x(1)-x(3))+...
         f(2)*(x(1)-x(3))/(x(2)-x(1))/(x(2)-x(3))+...
         f(3)*(x(1)-x(2))/(x(3)-x(1))/(x(3)-x(2));
df_dx(kmax)=f(kmax-2)*(x(kmax)-x(kmax-1))/(x(kmax-2)-x(kmax-1))/(x(kmax-2)-x(kmax))+...
         f(kmax-1)*(x(kmax)-x(kmax-2))/(x(kmax-1)-x(kmax-2))/(x(kmax-1)-x(kmax))+...
         f(kmax)*(2*x(kmax)-x(kmax-2)-x(kmax-1))/(x(kmax)-x(kmax-2))/(x(kmax)-x(kmax-1));
end


==> anc/diffsMinkSch.m <==
%Evaluates the ratio v1/v1M at r=6M for stated value of nu

M=1;
nu=0.254
FE;
checksMink;
[t1 t2]=min(abs(r-6));

diff_v1=abs(v1(t2)/v1M(t2))
diff_J0=abs(J0(t2)/J0M(t2))
diff_Z0=abs(Z0(t2)/Z0M(t2))
diff_w0=abs(w0(t2)/w0M(t2))



==> anc/fE.out <==
cg = (1 / rr ^ 4 * (-96 * rr ^ 3 * rw0 * nu * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) + 92 * rr ^ 3 * rw0 * nu ^ 2 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 92 * rr ^ 3 * nu ^ 2 * iw0 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 96 * rr ^ 3 * iw0 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) * nu - 32 * rr ^ 5 * nu ^ 2 * iv1_r * iv1 * Sch_fac ^ 4 - 32 * rr ^ 5 * rv1 * nu ^ 2 * rv1_r * Sch_fac ^ 4 - 144 * rr ^ 5 * nu * iZ_r * rw_r * Sch_fac ^ 3 + 144 * rr ^ 5 * iw_r * rZ_r * nu * Sch_fac ^ 3 + 96 * rr ^ 5 * rZ00 * nu ^ 2 * rw_r * Sch_fac ^ 2 + 96 * rr ^ 5 * nu ^ 2 * iZ00 * iw_r * Sch_fac ^ 2 + 360 * rr ^ 4 * rw0 * nu * iZ_r * Sch_fac ^ 3 - 360 * rr ^ 4 * iw0 * rZ_r * nu * Sch_fac ^ 3 - 72 * rr ^ 4 * iw0 * rZ_r * nu * Sch_fac ^ 2 + 72 * rr ^ 4 * rw0 * nu * iZ_r * Sch_fac ^ 2 - 192 * rr ^ 4 * rZ00 * nu ^ 2 * rw0 * Sch_fac ^ 2 - 192 * rr ^ 4 * nu ^ 2 * iw0 * iZ00 * Sch_fac ^ 2 + 32 * rr ^ 3 * nu ^ 2 * iw0 * iw_r * Sch_fac ^ 2 - 576 * rr ^ 3 * iJ0 * iw0 * nu ^ 2 * Sch_fac ^ 2 + 32 * rr ^ 3 * rw_r * nu ^ 2 * rw0 * Sch_fac ^ 2 - 576 * rr ^ 3 * nu ^ 2 * rJ0 * rw0 * Sch_fac ^ 2 + 864 * rr ^ 3 * iw0 * rZ00 * nu * Sch_fac ^ 2 - 864 * rr ^ 3 * nu * iZ00 * rw0 * Sch_fac ^ 2 - 64 * rr ^ 6 * rv1_r * nu ^ 3 * iv1 * Sch_fac ^ 4 + 64 * rr ^ 6 * nu ^ 3 * iv1_r * rv1 * Sch_fac ^ 4 - 1152 * rr ^ 6 * nu ^ 3 * rJ0 * iZ00 * Sch_fac ^ 2 + 1152 * rr ^ 6 * rZ00 * nu ^ 3 * iJ0 * Sch_fac ^ 2 + 96 * nu ^ 2 * iv1_r * iv1 * rr ^ 5 * Sch_fac ^ 5 + 96 * rv1 * nu ^ 2 * rv1_r * rr ^ 5 * Sch_fac ^ 5 + 48 * iw_r * nu * rw0 * rr ^ 2 * Sch_fac ^ 2 - 48 * iw0 * rw_r * nu * rr ^ 2 * Sch_fac ^ 2 + 192 * rr ^ 6 * nu ^ 3 * iZ00 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 192 * rr ^ 6 * rZ00 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 144 * rr ^ 3 * iw_r * nu * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) - 144 * rr ^ 3 * nu * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) * rw_r - 4 * rr ^ 3 * rw0 * nu ^ 2 * rv1 * Sch_fac ^ (0.3e1 / 0.2e1) - 4 * rr ^ 3 * nu ^ 2 * iw0 * iv1 * Sch_fac ^ (0.3e1 / 0.2e1) + 504 * rr ^ 2 * rw0 * nu * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) - 504 * rr ^ 2 * iw0 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) * nu - 24 * rr ^ 2 * iw0 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) * nu + 24 * rr ^ 2 * rw0 * nu * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 288 * rr ^ 6 * rv1 * nu ^ 2 * Sch_fac ^ (0.7e1 / 0.2e1) * rZ_r - 192 * rr ^ 6 * rZ00 * nu ^ 2 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) - 192 * rr ^ 6 * nu ^ 2 * iZ00 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) - 288 * rr ^ 6 * nu ^ 2 * iZ_r * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 32 * rr ^ 5 * nu ^ 2 * iw_r * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) + 288 * rr ^ 5 * nu ^ 2 * iZ00 * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 288 * rr ^ 5 * rZ00 * nu ^ 2 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) + 32 * rr ^ 5 * rw_r * nu ^ 2 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) + 32 * rr ^ 5 * rw_r * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 32 * rr ^ 5 * nu ^ 3 * iw_r * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 96 * rr ^ 5 * nu ^ 2 * iZ00 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 96 * rr ^ 5 * rZ00 * nu ^ 2 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 64 * rr ^ 4 * rw0 * nu ^ 2 * rv1_r * Sch_fac ^ (0.7e1 / 0.2e1) - 64 * rr ^ 4 * nu ^ 2 * iw0 * iv1_r * Sch_fac ^ (0.7e1 / 0.2e1) - 48 * rr ^ 4 * rw_r * nu ^ 2 * rv1 * Sch_fac ^ (0.7e1 / 0.2e1) - 48 * rr ^ 4 * nu ^ 2 * iw_r * iv1 * Sch_fac ^ (0.7e1 / 0.2e1) - 64 * rr ^ 4 * rw0 * nu ^ 3 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 16 * rr ^ 4 * rw_r * nu ^ 2 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 16 * rr ^ 4 * nu ^ 2 * iw_r * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 64 * rr ^ 4 * nu ^ 3 * iw0 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 72 * rr ^ 3 * rw0 * nu ^ 2 * rv1 * Sch_fac ^ (0.5e1 / 0.2e1) + 72 * rr ^ 3 * nu ^ 2 * iw0 * iv1 * Sch_fac ^ (0.5e1 / 0.2e1) - 36 * rr ^ 2 * iw_r ^ 2 * Sch_fac ^ 3 - 36 * rr ^ 2 * rw_r ^ 2 * Sch_fac ^ 3 - rr ^ 2 * nu ^ 2 * iw0 ^ 2 - rr ^ 2 * rw0 ^ 2 * nu ^ 2 - 576 * rr ^ 6 * nu ^ 4 * iJ0 ^ 2 * Sch_fac ^ 2 - 32 * rr ^ 6 * nu ^ 4 * iv1 ^ 2 * Sch_fac ^ 3 - 32 * rr ^ 6 * nu ^ 4 * rv1 ^ 2 * Sch_fac ^ 3 - 76 * rr ^ 4 * nu ^ 2 * Sch_fac ^ 5 * iv1 ^ 2 - 76 * rr ^ 4 * nu ^ 2 * Sch_fac ^ 5 * rv1 ^ 2 - 12 * rr ^ 4 * rv1 ^ 2 * nu ^ 2 * Sch_fac ^ 3 - 12 * rr ^ 4 * nu ^ 2 * iv1 ^ 2 * Sch_fac ^ 3 - 8 * rr ^ 4 * rw_r ^ 2 * nu ^ 2 * Sch_fac ^ 2 - 8 * rr ^ 4 * nu ^ 2 * iw_r ^ 2 * Sch_fac ^ 2 + 2 * rr ^ 2 * rw0 ^ 2 * nu ^ 2 * Sch_fac + 2 * rr ^ 2 * nu ^ 2 * iw0 ^ 2 * Sch_fac + 36 * Sch_fac ^ 2 * rr * iw_r * iw0 + 36 * Sch_fac ^ 2 * rr * rw0 * rw_r + 180 * Sch_fac ^ 3 * rr * rw0 * rw_r + 180 * Sch_fac ^ 3 * rr * iw_r * iw0 - 144 * nu ^ 2 * Sch_fac ^ 3 * rr ^ 8 * iZ_r ^ 2 - 144 * nu ^ 2 * Sch_fac ^ 3 * rr ^ 8 * rZ_r ^ 2 - 32 * rr ^ 6 * rv1_r ^ 2 * nu ^ 2 * Sch_fac ^ 5 - 32 * rr ^ 6 * nu ^ 2 * iv1_r ^ 2 * Sch_fac ^ 5 - 576 * rr ^ 6 * rJ0 ^ 2 * nu ^ 4 * Sch_fac ^ 2 - 864 * rr ^ 6 * rZ00 ^ 2 * nu ^ 2 * Sch_fac ^ 2 - 864 * rr ^ 6 * nu ^ 2 * iZ00 ^ 2 * Sch_fac ^ 2 - 88 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 4 * iv1 ^ 2 - 88 * nu ^ 2 * rr ^ 4 * Sch_fac ^ 4 * rv1 ^ 2 - 33 * rw0 ^ 2 * nu ^ 2 * rr ^ 2 * Sch_fac ^ 2 - 33 * nu ^ 2 * iw0 ^ 2 * rr ^ 2 * Sch_fac ^ 2 - 9 * rw0 ^ 2 * Sch_fac - 9 * iw0 ^ 2 * Sch_fac - 306 * rw0 ^ 2 * Sch_fac ^ 2 - 306 * iw0 ^ 2 * Sch_fac ^ 2 - 225 * Sch_fac ^ 3 * rw0 ^ 2 - 225 * Sch_fac ^ 3 * iw0 ^ 2) / nu ^ 4 / Sch_fac ^ 3) / 0.576e3;


==> anc/findBn.m <==
function X=findBn(nmax,b)
global nu;
global M;
global aa;
aa=ones(1,nmax+1);
a_olv=ones(1,nmax-1);
aa(1)=1;aa(2)=0;Tn=aa(1)/b;
for n =3:nmax
  aa(n)=-aa(n-1)*(n^2+n-6)/(2*i*nu*(n-1))+M*aa(n-2)*2*n*(n+2)/(2*i*nu*(n-1));
  Tn=Tn+aa(n)/b^n;
end
a_olv0=aa(1);
Ln_t=a_olv0;
dLn=aa(n+1);
for n=1:nmax-1
  a_olv(n)=aa(n+1);
  Ln_t=Ln_t+a_olv(n)/b^n;
  dLn=dLn+aa(n+1)*(n+1)/b^n;
end
Ln=Ln_t/b;

t1 = -8 * i * nu * aa(nmax) + 8 * i * nu * aa(nmax) * nmax - 36 * aa(nmax-1) - 24 * aa(nmax) + 16 * i * nu * aa(nmax-1) * nmax - 12 * aa(nmax-1) * nmax - 32 * i * nu * aa(nmax-1) - 6 * aa(nmax) * nmax;
t2 = -30 * aa(nmax-1) + aa(nmax) * nmax ^ 2 + 2 * aa(nmax-1) * nmax ^ 2 + 8 * i * nu * aa(nmax) * nmax - 4 * aa(nmax-1) * nmax - 4 * aa(nmax) + 24 * i * nu * aa(nmax-1) * nmax + 3 * aa(nmax) * nmax - 48 * i * nu * aa(nmax-1) - 8 * i * nu * aa(nmax);

Bn=abs(t2)+abs(t1)/b;
vb=Ln/dLn;
X=[Bn, vb];
end


==> anc/findJ0_J1.m <==
function J0J1=findJ0_J1(aa,xx0)
J0=0;J1=0;J2=0;
for n =1:length(aa)
  J2=J2+ aa(n)*xx0^n;
  J1=J1+ aa(n)*xx0^(n+1)/(n+1);
  J0=J0+ aa(n)*xx0^(n+2)/(n+1)/(n+2);
end

J0J1(1)=J0;J0J1(2)=J1;J0J1(3)=J2;

end


==> anc/findJ_0_1_2_3.m <==
function J0J1=findJ_0_1_2_3(aa,xx0)
J0=0;J1=0;J2=0;J3=0;
for n =1:length(aa)
  J3=J3+aa(n)*n*xx0^(n-1);
  J2=J2+ aa(n)*xx0^n;
  J1=J1+ aa(n)*xx0^(n+1)/(n+1);
  J0=J0+ aa(n)*xx0^(n+2)/(n+1)/(n+2);
end

J0J1(1)=J0;J0J1(2)=J1;J0J1(3)=J2;J0J1(4)=J3;

end


==> anc/find_b.m <==
function init=find_b(b_low,b_high)
global nu;
bl=b_low;bh=b_high;
err=1;nn=1;
while(((err>eps) || (err<0.5*eps)) && nn<20)
b_trial=(bl+bh)*0.5
X=sumh(b_trial);
err=X(4);
nn=nn+1;
if (err>eps)
  bl=b_trial;
  elseif (err<0.5*eps)
    bh=b_trial;
end;
end;
if(err>eps)
  nn=1/0
end;
X
init(1)=1.0/b_trial;
init(2)=X(5);

end


==> anc/gamma.out <==
g[   1   ,   1   ]:=   0   :
h[   1   ,   1   ]:=   exp(-2*B[0])*Vw[0]   :
g[   1   ,   2   ]:=   0   :
h[   1   ,   2   ]:=   -1/4*fo*(U[0]+Ub[0])*exp(-2*B[0])   :
g[   1   ,   3   ]:=   0   :
h[   1   ,   3   ]:=   1/4*I*(-Ub[0]*exp(-2*B[0])*fo+U[0]*exp(-2*B[0])*fo)   :
g[   1   ,   4   ]:=   -exp(2*B[0])   :
h[   1   ,   4   ]:=   -exp(-2*B[0])   :
g[   2   ,   1   ]:=   0   :
h[   2   ,   1   ]:=   -1/4*fo*(U[0]+Ub[0])*exp(-2*B[0])   :
g[   2   ,   2   ]:=   2*r^2/fo^2*(2*K[0]+J[0]+Jb[0])   :
h[   2   ,   2   ]:=   -1/8*fo^2*(-2*K[0]+J[0]+Jb[0])/r^2   :
g[   2   ,   3   ]:=   -2*I*r^2*(-Jb[0]+J[0])/fo^2   :
h[   2   ,   3   ]:=   1/8*I*fo^2*(-Jb[0]+J[0])/r^2   :
g[   2   ,   4   ]:=   -r^2*(K[0]*U[0]+K[0]*Ub[0]+J[0]*Ub[0]+Jb[0]*U[0])/fo   :
h[   2   ,   4   ]:=   0   :
g[   3   ,   1   ]:=   0   :
h[   3   ,   1   ]:=   1/4*I*(-Ub[0]*exp(-2*B[0])*fo+U[0]*exp(-2*B[0])*fo)   :
g[   3   ,   2   ]:=   -2*I*r^2*(-Jb[0]+J[0])/fo^2   :
h[   3   ,   2   ]:=   1/8*I*fo^2*(-Jb[0]+J[0])/r^2   :
g[   3   ,   3   ]:=   -2*r^2*(-2*K[0]+J[0]+Jb[0])/fo^2   :
h[   3   ,   3   ]:=   1/8*fo^2*(2*K[0]+J[0]+Jb[0])/r^2   :
g[   3   ,   4   ]:=   I*r^2*(-K[0]*Ub[0]+K[0]*U[0]+J[0]*Ub[0]-Jb[0]*U[0])/fo
   :
h[   3   ,   4   ]:=   0   :
g[   4   ,   1   ]:=   -exp(2*B[0])   :
h[   4   ,   1   ]:=   -exp(-2*B[0])   :
g[   4   ,   2   ]:=   -r^2*(K[0]*U[0]+K[0]*Ub[0]+J[0]*Ub[0]+Jb[0]*U[0])/fo   :
h[   4   ,   2   ]:=   0   :
g[   4   ,   3   ]:=   I*r^2*(-K[0]*Ub[0]+K[0]*U[0]+J[0]*Ub[0]-Jb[0]*U[0])/fo
   :
h[   4   ,   3   ]:=   0   :
g[   4   ,   4   ]:=   -exp(2*B[0])*Vw[0]+r^2*K[0]*U[0]*Ub[0]+1/2*r^2*J[0]*Ub[0
]^2+1/2*r^2*Jb[0]*U[0]^2   :
h[   4   ,   4   ]:=   0   :
Csum[   1   ]:=   -1/2*(-4*B[1]*r-4*K[0]^2-2*K[0]*r*K[1]+4*J[0]*Jb[0]+J[0]*r*Jb
[1]+Jb[0]*r*J[1])/r   :
Csum[   2   ]:=   1/2*(4*J[0]*fq*Jb[0]+4*B[3]+4*B[2]-Jb[0]*J[3]-J[0]*Jb[2]-Jb[0
]*J[2]+2*K[0]*K[3]-4*fq*K[0]^2-J[0]*Jb[3]+2*K[0]*K[2])/fo   :
Csum[   3   ]:=   -1/2*I*(Jb[0]*J[3]-J[0]*Jb[2]-Jb[0]*J[2]+2*K[0]*K[2]-2*K[0]*K
[3]+J[0]*Jb[3]+4*B[2]-4*B[3]-4*I*fp*K[0]^2+4*I*Jb[0]*fp*J[0])/fo   :
Csum[   4   ]:=   2*B[4]-1/2*J[0]*Jb[4]+K[0]*K[4]-1/2*Jb[0]*J[4]   :
C[   1   ,   1   ,   1   ]:=   2*B[1]   :
C[   1   ,   1   ,   2   ]:=   0   :
C[   1   ,   1   ,   3   ]:=   0   :
C[   1   ,   1   ,   4   ]:=   0   :
C[   1   ,   2   ,   1   ]:=   1/2*(r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1]+2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])/fo*exp(-2*B[0])   :
C[   1   ,   2   ,   2   ]:=   -1/4*(-4*K[0]^2-2*K[0]*r*K[1]-K[0]*r*J[1]-K[0]*r
*Jb[1]+4*J[0]*Jb[0]+J[0]*r*K[1]+J[0]*r*Jb[1]+Jb[0]*r*K[1]+Jb[0]*r*J[1])/r   :
C[   1   ,   2   ,   3   ]:=   1/4*I*(-Jb[0]*K[1]-Jb[0]*J[1]+J[0]*K[1]+J[0]*Jb[
1]+K[0]*Jb[1]-K[0]*J[1])   :
C[   1   ,   2   ,   4   ]:=   0   :
C[   1   ,   3   ,   1   ]:=   -1/2*I/fo*(r^2*K[0]*U[1]-r^2*K[0]*Ub[1]+r^2*J[0]
*Ub[1]-r^2*Jb[0]*U[1]-2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])*exp(-2*B[0])   :
C[   1   ,   3   ,   2   ]:=   -1/4*I*(-K[0]*Jb[1]+K[0]*J[1]+J[0]*Jb[1]-Jb[0]*J
[1]+Jb[0]*K[1]-J[0]*K[1])   :
C[   1   ,   3   ,   3   ]:=   -1/4*(4*J[0]*Jb[0]+Jb[0]*r*J[1]+J[0]*r*Jb[1]-4*K
[0]^2-2*K[0]*r*K[1]+K[0]*r*J[1]+K[0]*r*Jb[1]-J[0]*r*K[1]-Jb[0]*r*K[1])/r   :
C[   1   ,   3   ,   4   ]:=   0   :
C[   1   ,   4   ,   1   ]:=   -1/4*(-4*B[1]*exp(2*B[0])*Vw[0]-2*exp(2*B[0])*Vw
[1]+2*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+r^2*K[0]*U[0]*Ub[1]+r^2*K[
0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1])*exp(-2*B[0])   :
C[   1   ,   4   ,   2   ]:=   1/8*fo*(-K[0]*r^2*J[1]*Ub[0]-K[0]*r^2*Jb[1]*U[0]
+Jb[0]*r^2*K[1]*U[0]-2*r*K[0]^2*U[0]-2*r*K[0]^2*Ub[0]-r^2*K[0]^2*U[1]-r^2*K[0]^
2*Ub[1]+2*K[0]*exp(2*B[0])*B[3]+2*K[0]*exp(2*B[0])*B[2]-2*J[0]*exp(2*B[0])*B[3]
-2*Jb[0]*exp(2*B[0])*B[2]-K[0]*r^2*K[1]*U[0]-K[0]*r^2*K[1]*Ub[0]+2*J[0]*r*Jb[0]
*U[0]+J[0]*r^2*K[1]*Ub[0]+J[0]*r^2*Jb[1]*U[0]+J[0]*r^2*Jb[0]*U[1]+2*Jb[0]*r*J[0
]*Ub[0]+Jb[0]*r^2*J[1]*Ub[0]+Jb[0]*r^2*J[0]*Ub[1])/r^2   :
C[   1   ,   4   ,   3   ]:=   -1/8*I*(-Ub[0]*J[1]*r^2*K[0]*fo+U[0]*Jb[1]*r^2*K
[0]*fo-U[0]*K[1]*r^2*Jb[0]*fo-2*B[3]*exp(2*B[0])*K[0]*fo+2*B[2]*exp(2*B[0])*K[0
]*fo+2*B[2]*exp(2*B[0])*Jb[0]*fo-2*B[3]*exp(2*B[0])*J[0]*fo-2*U[0]*K[0]^2*r*fo+
2*Ub[0]*K[0]^2*r*fo-U[1]*K[0]^2*r^2*fo+Ub[1]*K[0]^2*r^2*fo-U[0]*K[1]*r^2*K[0]*
fo+Ub[0]*K[1]*r^2*K[0]*fo+2*U[0]*Jb[0]*r*J[0]*fo+Ub[0]*K[1]*r^2*J[0]*fo+U[0]*Jb
[1]*r^2*J[0]*fo+U[1]*Jb[0]*r^2*J[0]*fo-2*Ub[0]*J[0]*r*Jb[0]*fo-Ub[0]*J[1]*r^2*
Jb[0]*fo-Ub[1]*J[0]*r^2*Jb[0]*fo)/r^2   :
C[   1   ,   4   ,   4   ]:=   0   :
C[   2   ,   1   ,   1   ]:=   1/2*(r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1]+2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])/fo*exp(-2*B[0])   :
C[   2   ,   1   ,   2   ]:=   -1/4*(-4*K[0]^2-2*K[0]*r*K[1]-K[0]*r*J[1]-K[0]*r
*Jb[1]+4*J[0]*Jb[0]+J[0]*r*K[1]+J[0]*r*Jb[1]+Jb[0]*r*K[1]+Jb[0]*r*J[1])/r   :
C[   2   ,   1   ,   3   ]:=   1/4*I*(-Jb[0]*K[1]-Jb[0]*J[1]+J[0]*K[1]+J[0]*Jb[
1]+K[0]*Jb[1]-K[0]*J[1])   :
C[   2   ,   1   ,   4   ]:=   0   :
C[   2   ,   2   ,   1   ]:=   1/2*r*(-4*Vw[0]*r*K[1]-2*Vw[0]*r*J[1]-2*Vw[0]*r*
Jb[1]+2*r*K[3]*U[0]+r*J[3]*U[0]+r*Jb[3]*U[0]+2*r*K[2]*Ub[0]+r*J[2]*Ub[0]+r*Jb[2
]*Ub[0]+2*r*K[0]*U[3]+2*r*K[0]*U[2]+2*r*K[0]*Ub[3]+2*r*K[0]*Ub[2]+2*r*J[0]*Ub[3
]+2*r*J[0]*Ub[2]+2*r*Jb[0]*U[3]+2*r*Jb[0]*U[2]-8*Vw[0]*K[0]-4*Vw[0]*J[0]-4*Vw[0
]*Jb[0]+2*r*J[4]+2*r*Jb[4]+4*r*K[4])*exp(-2*B[0])/fo^2   :
C[   2   ,   2   ,   2   ]:=   1/4*(exp(2*B[0])*K[0]*Jb[2]+exp(2*B[0])*K[0]*Jb[
3]+4*exp(2*B[0])*J[0]*fq*Jb[0]+exp(2*B[0])*K[0]*J[2]-2*exp(2*B[0])*Jb[0]*J[3]-2
*exp(2*B[0])*J[0]*Jb[2]+exp(2*B[0])*Jb[0]*Jb[2]-exp(2*B[0])*Jb[0]*J[2]+2*exp(2*
B[0])*K[0]*K[3]-4*exp(2*B[0])*fq*K[0]^2-2*exp(2*B[0])*Jb[0]*K[3]-exp(2*B[0])*J[
0]*Jb[3]+exp(2*B[0])*K[0]*J[3]+2*exp(2*B[0])*K[0]*K[2]-2*exp(2*B[0])*J[0]*K[2]+
exp(2*B[0])*J[0]*J[3]+2*Ub[0]*r^2*K[1]+Ub[0]*r^2*J[1]+2*U[0]*r^2*K[1]+U[0]*r^2*
J[1]+U[0]*r^2*Jb[1]+2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*r*U[0]*Jb[0]
+4*r*Ub[0]*K[0]+Ub[0]*r^2*Jb[1]+4*r*U[0]*K[0])/fo*exp(-2*B[0])   :
C[   2   ,   2   ,   3   ]:=   -1/4*I*(-3*exp(2*B[0])*K[0]*Jb[2]-exp(2*B[0])*K[
0]*Jb[3]+exp(2*B[0])*K[0]*J[2]+2*exp(2*B[0])*Jb[0]*J[3]-2*exp(2*B[0])*J[0]*Jb[2
]-exp(2*B[0])*Jb[0]*Jb[2]+exp(2*B[0])*Jb[0]*J[2]+2*exp(2*B[0])*K[0]*K[3]+2*exp(
2*B[0])*Jb[0]*K[3]-exp(2*B[0])*J[0]*Jb[3]+3*exp(2*B[0])*K[0]*J[3]-2*exp(2*B[0])
*K[0]*K[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]-4*I*exp(2*B[0])*Jb[0]*
fp*J[0]+4*I*exp(2*B[0])*fp*K[0]^2-2*Ub[0]*r^2*K[1]-Ub[0]*r^2*J[1]+2*U[0]*r^2*K[
1]+U[0]*r^2*J[1]+U[0]*r^2*Jb[1]-2*r*Ub[0]*J[0]-2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*
r*U[0]*Jb[0]-4*r*Ub[0]*K[0]-Ub[0]*r^2*Jb[1]+4*r*U[0]*K[0])/fo*exp(-2*B[0])   :
C[   2   ,   2   ,   4   ]:=   exp(-2*B[0])*r*(4*K[0]+2*J[0]+2*Jb[0]+2*r*K[1]+r
*J[1]+r*Jb[1])/fo^2   :
C[   2   ,   3   ,   1   ]:=   -1/2*I*(-U[0]*Jb[3]*exp(-2*B[0])*r^2+2*Jb[1]*Vw[
0]*exp(-2*B[0])*r^2-2*U[3]*Jb[0]*exp(-2*B[0])*r^2+2*J[4]*exp(-2*B[0])*r^2+2*U[2
]*K[0]*exp(-2*B[0])*r^2-2*Ub[3]*K[0]*exp(-2*B[0])*r^2+2*Ub[2]*J[0]*exp(-2*B[0])
*r^2+U[0]*J[3]*exp(-2*B[0])*r^2-Ub[0]*Jb[2]*exp(-2*B[0])*r^2-2*J[1]*Vw[0]*exp(-
2*B[0])*r^2-2*Jb[4]*exp(-2*B[0])*r^2+4*Jb[0]*Vw[0]*exp(-2*B[0])*r-4*J[0]*Vw[0]*
exp(-2*B[0])*r+Ub[0]*J[2]*exp(-2*B[0])*r^2)/fo^2   :
C[   2   ,   3   ,   2   ]:=   -1/4*I*(-2*r*Ub[0]*Jb[0]-2*r*U[0]*Jb[0]+2*r*U[0]
*J[0]-U[0]*r^2*Jb[1]+U[0]*r^2*J[1]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3
]+exp(2*B[0])*J[0]*Jb[3]-exp(2*B[0])*Jb[0]*J[2]-exp(2*B[0])*Jb[0]*Jb[2]+2*exp(2
*B[0])*K[0]*K[2]-exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*J[2]-exp(2*B[0])*K[0]*
Jb[3]+exp(2*B[0])*K[0]*Jb[2]-2*exp(2*B[0])*K[0]*K[3]+2*exp(2*B[0])*Jb[0]*K[3]+4
*I*exp(2*B[0])*Jb[0]*fp*J[0]-4*I*exp(2*B[0])*fp*K[0]^2+2*r*Ub[0]*J[0]-Ub[0]*r^2
*Jb[1]+Ub[0]*r^2*J[1])/fo*exp(-2*B[0])   :
C[   2   ,   3   ,   3   ]:=   -1/4*(-Ub[0]*r^2*J[1]+U[0]*r^2*J[1]-U[0]*r^2*Jb[
1]-2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]-2*r*U[0]*Jb[0]+Ub[0]*r^2*Jb[1]+
exp(2*B[0])*Jb[0]*Jb[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]+exp(2*B[0
])*J[0]*Jb[3]-2*exp(2*B[0])*Jb[0]*K[3]+exp(2*B[0])*Jb[0]*J[2]-2*exp(2*B[0])*K[0
]*K[3]-2*exp(2*B[0])*K[0]*K[2]+exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*Jb[3]+4*
exp(2*B[0])*fq*K[0]^2+exp(2*B[0])*K[0]*J[2]+exp(2*B[0])*K[0]*Jb[2]-4*exp(2*B[0]
)*J[0]*fq*Jb[0])*exp(-2*B[0])/fo   :
C[   2   ,   3   ,   4   ]:=   -I*(-2*Jb[0]*exp(-2*B[0])*r+2*J[0]*exp(-2*B[0])*
r-Jb[1]*exp(-2*B[0])*r^2+J[1]*exp(-2*B[0])*r^2)/fo^2   :
C[   2   ,   4   ,   1   ]:=   -1/4*(r^2*U[0]*K[0]*U[3]+r^2*Ub[0]*Jb[2]*U[0]+2*
r^2*U[0]*Jb[4]+2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]-4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*r
*Ub[0]*J[0]-4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]-2*Vw[0]*Ub[0]*r^2*K[1]-2
*Vw[0]*Ub[0]*r^2*J[1]-2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]-2*Vw[0]*r^2*
K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]-2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[0
]*r*U[0]*K[0]+r^2*K[3]*U[0]*Ub[0]+2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]+r^2
*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]+r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*Ub
[2]+2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]+r^2*Jb[3]*U[0
]^2+r^2*J[2]*Ub[0]^2-2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]+r^2*Ub[0]*K[0]*Ub[
2]+r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]+r^2*K[2]*Ub[0]^
2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   2   ,   4   ,   2   ]:=   -1/8*(r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^
2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]+4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]+2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]-2*U[
0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]-4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   2   ,   4   ,   3   ]:=   1/8*I*(2*exp(2*B[0])*K[0]^2*U[3]-2*exp(2*B[0])*K
[0]^2*Ub[2]+2*exp(2*B[0])*K[0]*J[3]*Ub[0]+2*exp(2*B[0])*K[0]*J[0]*Ub[3]-2*exp(2
*B[0])*K[0]*Jb[0]*U[2]-2*exp(2*B[0])*K[0]*Jb[2]*U[0]+2*exp(2*B[0])*K[0]*K[3]*U[
0]+r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*
U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*K
[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J
[0]*Ub[1]-2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]-2
*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0
]+U[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*K[0]*K[2]*Ub[0]-2*exp(2*B[0])*
Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]*
J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]-
2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub[
2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[
0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[
0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0]
)*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp
(-2*B[0])   :
C[   2   ,   4   ,   4   ]:=   -1/2*(-2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]+2*r
*U[0]*K[0]+2*r*Ub[0]*K[0]+2*r*Ub[0]*J[0]+2*r*U[0]*Jb[0]+U[0]*r^2*K[1]+Ub[0]*r^2
*K[1]+Ub[0]*r^2*J[1]+U[0]*r^2*Jb[1]+r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   3   ,   1   ,   1   ]:=   -1/2*I/fo*(r^2*K[0]*U[1]-r^2*K[0]*Ub[1]+r^2*J[0]
*Ub[1]-r^2*Jb[0]*U[1]-2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])*exp(-2*B[0])   :
C[   3   ,   1   ,   2   ]:=   -1/4*I*(-K[0]*Jb[1]+K[0]*J[1]+J[0]*Jb[1]-Jb[0]*J
[1]+Jb[0]*K[1]-J[0]*K[1])   :
C[   3   ,   1   ,   3   ]:=   -1/4*(4*J[0]*Jb[0]+Jb[0]*r*J[1]+J[0]*r*Jb[1]-4*K
[0]^2-2*K[0]*r*K[1]+K[0]*r*J[1]+K[0]*r*Jb[1]-J[0]*r*K[1]-Jb[0]*r*K[1])/r   :
C[   3   ,   1   ,   4   ]:=   0   :
C[   3   ,   2   ,   1   ]:=   -1/2*I*(-U[0]*Jb[3]*exp(-2*B[0])*r^2+2*Jb[1]*Vw[
0]*exp(-2*B[0])*r^2-2*U[3]*Jb[0]*exp(-2*B[0])*r^2+2*J[4]*exp(-2*B[0])*r^2+2*U[2
]*K[0]*exp(-2*B[0])*r^2-2*Ub[3]*K[0]*exp(-2*B[0])*r^2+2*Ub[2]*J[0]*exp(-2*B[0])
*r^2+U[0]*J[3]*exp(-2*B[0])*r^2-Ub[0]*Jb[2]*exp(-2*B[0])*r^2-2*J[1]*Vw[0]*exp(-
2*B[0])*r^2-2*Jb[4]*exp(-2*B[0])*r^2+4*Jb[0]*Vw[0]*exp(-2*B[0])*r-4*J[0]*Vw[0]*
exp(-2*B[0])*r+Ub[0]*J[2]*exp(-2*B[0])*r^2)/fo^2   :
C[   3   ,   2   ,   2   ]:=   -1/4*I*(-2*r*Ub[0]*Jb[0]-2*r*U[0]*Jb[0]+2*r*U[0]
*J[0]-U[0]*r^2*Jb[1]+U[0]*r^2*J[1]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3
]+exp(2*B[0])*J[0]*Jb[3]-exp(2*B[0])*Jb[0]*J[2]-exp(2*B[0])*Jb[0]*Jb[2]+2*exp(2
*B[0])*K[0]*K[2]-exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*J[2]-exp(2*B[0])*K[0]*
Jb[3]+exp(2*B[0])*K[0]*Jb[2]-2*exp(2*B[0])*K[0]*K[3]+2*exp(2*B[0])*Jb[0]*K[3]+4
*I*exp(2*B[0])*Jb[0]*fp*J[0]-4*I*exp(2*B[0])*fp*K[0]^2+2*r*Ub[0]*J[0]-Ub[0]*r^2
*Jb[1]+Ub[0]*r^2*J[1])/fo*exp(-2*B[0])   :
C[   3   ,   2   ,   3   ]:=   -1/4*(-Ub[0]*r^2*J[1]+U[0]*r^2*J[1]-U[0]*r^2*Jb[
1]-2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]-2*r*U[0]*Jb[0]+Ub[0]*r^2*Jb[1]+
exp(2*B[0])*Jb[0]*Jb[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]+exp(2*B[0
])*J[0]*Jb[3]-2*exp(2*B[0])*Jb[0]*K[3]+exp(2*B[0])*Jb[0]*J[2]-2*exp(2*B[0])*K[0
]*K[3]-2*exp(2*B[0])*K[0]*K[2]+exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*Jb[3]+4*
exp(2*B[0])*fq*K[0]^2+exp(2*B[0])*K[0]*J[2]+exp(2*B[0])*K[0]*Jb[2]-4*exp(2*B[0]
)*J[0]*fq*Jb[0])*exp(-2*B[0])/fo   :
C[   3   ,   2   ,   4   ]:=   -I*(-2*Jb[0]*exp(-2*B[0])*r+2*J[0]*exp(-2*B[0])*
r-Jb[1]*exp(-2*B[0])*r^2+J[1]*exp(-2*B[0])*r^2)/fo^2   :
C[   3   ,   3   ,   1   ]:=   1/2*r*(-4*Vw[0]*r*K[1]+2*Vw[0]*r*J[1]+2*Vw[0]*r*
Jb[1]+2*r*K[3]*U[0]-r*J[3]*U[0]-r*Jb[3]*U[0]+2*r*K[2]*Ub[0]-r*J[2]*Ub[0]-r*Jb[2
]*Ub[0]+2*r*K[0]*U[3]-2*r*K[0]*U[2]-2*r*K[0]*Ub[3]+2*r*K[0]*Ub[2]+2*r*J[0]*Ub[3
]-2*r*J[0]*Ub[2]-2*r*Jb[0]*U[3]+2*r*Jb[0]*U[2]-8*Vw[0]*K[0]+4*Vw[0]*J[0]+4*Vw[0
]*Jb[0]-2*r*J[4]-2*r*Jb[4]+4*r*K[4])*exp(-2*B[0])/fo^2   :
C[   3   ,   3   ,   2   ]:=   -1/4*(-3*exp(2*B[0])*K[0]*Jb[2]+exp(2*B[0])*K[0]
*Jb[3]+4*exp(2*B[0])*J[0]*fq*Jb[0]+exp(2*B[0])*K[0]*J[2]+2*exp(2*B[0])*Jb[0]*J[
3]+2*exp(2*B[0])*J[0]*Jb[2]+exp(2*B[0])*Jb[0]*Jb[2]-exp(2*B[0])*Jb[0]*J[2]+2*
exp(2*B[0])*K[0]*K[3]-4*exp(2*B[0])*fq*K[0]^2-2*exp(2*B[0])*Jb[0]*K[3]-exp(2*B[
0])*J[0]*Jb[3]-3*exp(2*B[0])*K[0]*J[3]+2*exp(2*B[0])*K[0]*K[2]-2*exp(2*B[0])*J[
0]*K[2]+exp(2*B[0])*J[0]*J[3]-2*Ub[0]*r^2*K[1]+Ub[0]*r^2*J[1]-2*U[0]*r^2*K[1]+U
[0]*r^2*J[1]+U[0]*r^2*Jb[1]+2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*r*U[
0]*Jb[0]-4*r*Ub[0]*K[0]+Ub[0]*r^2*Jb[1]-4*r*U[0]*K[0])*exp(-2*B[0])/fo   :
C[   3   ,   3   ,   3   ]:=   1/4*I*(exp(2*B[0])*K[0]*Jb[2]-exp(2*B[0])*K[0]*
Jb[3]+exp(2*B[0])*K[0]*J[2]-2*exp(2*B[0])*Jb[0]*J[3]+2*exp(2*B[0])*J[0]*Jb[2]-
exp(2*B[0])*Jb[0]*Jb[2]+exp(2*B[0])*Jb[0]*J[2]+2*exp(2*B[0])*K[0]*K[3]+2*exp(2*
B[0])*Jb[0]*K[3]-exp(2*B[0])*J[0]*Jb[3]-exp(2*B[0])*K[0]*J[3]-2*exp(2*B[0])*K[0
]*K[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]-4*I*exp(2*B[0])*Jb[0]*fp*J
[0]+4*I*exp(2*B[0])*fp*K[0]^2+2*Ub[0]*r^2*K[1]-Ub[0]*r^2*J[1]-2*U[0]*r^2*K[1]+U
[0]*r^2*J[1]+U[0]*r^2*Jb[1]-2*r*Ub[0]*J[0]-2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*r*U[
0]*Jb[0]+4*r*Ub[0]*K[0]-Ub[0]*r^2*Jb[1]-4*r*U[0]*K[0])/fo*exp(-2*B[0])   :
C[   3   ,   3   ,   4   ]:=   -exp(-2*B[0])*r*(-4*K[0]+2*J[0]+2*Jb[0]-2*r*K[1]
+r*J[1]+r*Jb[1])/fo^2   :
C[   3   ,   4   ,   1   ]:=   1/4*I*(r^2*U[0]*K[0]*U[3]-r^2*Ub[0]*Jb[2]*U[0]-2
*r^2*U[0]*Jb[4]-2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]+4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*
r*Ub[0]*J[0]+4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]+2*Vw[0]*Ub[0]*r^2*K[1]-
2*Vw[0]*Ub[0]*r^2*J[1]+2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]+2*Vw[0]*r^2
*K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]+2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[
0]*r*U[0]*K[0]-r^2*K[3]*U[0]*Ub[0]-2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]-r^
2*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]-r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*
Ub[2]-2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]-r^2*Jb[3]*U
[0]^2+r^2*J[2]*Ub[0]^2+2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]-r^2*Ub[0]*K[0]*
Ub[2]-r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]-r^2*K[2]*Ub[
0]^2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   3   ,   4   ,   2   ]:=   1/8*I*(-2*exp(2*B[0])*K[0]^2*U[3]+2*exp(2*B[0])*
K[0]^2*Ub[2]-2*exp(2*B[0])*K[0]*J[3]*Ub[0]-2*exp(2*B[0])*K[0]*J[0]*Ub[3]+2*exp(
2*B[0])*K[0]*Jb[0]*U[2]+2*exp(2*B[0])*K[0]*Jb[2]*U[0]-2*exp(2*B[0])*K[0]*K[3]*U
[0]-r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]
*U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*
K[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*
J[0]*Ub[1]-2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]+
2*U[0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[
0]+U[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*K[0]*K[2]*Ub[0]+2*exp(2*B[0])
*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]
*J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]
-2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub
[2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K
[0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*
J[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0
])*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*
exp(-2*B[0])   :
C[   3   ,   4   ,   3   ]:=   1/8*(-r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^
2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]-4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]-2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]+2*U[
0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]+4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   3   ,   4   ,   4   ]:=   1/2*I*(2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]-2*r
*Ub[0]*K[0]+2*r*U[0]*K[0]+2*r*Ub[0]*J[0]-2*r*U[0]*Jb[0]-Ub[0]*r^2*K[1]+U[0]*r^2
*K[1]+Ub[0]*r^2*J[1]-U[0]*r^2*Jb[1]-r^2*K[0]*Ub[1]+r^2*K[0]*U[1]+r^2*J[0]*Ub[1]
-r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   4   ,   1   ,   1   ]:=   -1/4*(-4*B[1]*exp(2*B[0])*Vw[0]-2*exp(2*B[0])*Vw
[1]+2*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+r^2*K[0]*U[0]*Ub[1]+r^2*K[
0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1])*exp(-2*B[0])   :
C[   4   ,   1   ,   2   ]:=   1/8*fo*(-K[0]*r^2*J[1]*Ub[0]-K[0]*r^2*Jb[1]*U[0]
+Jb[0]*r^2*K[1]*U[0]-2*r*K[0]^2*U[0]-2*r*K[0]^2*Ub[0]-r^2*K[0]^2*U[1]-r^2*K[0]^
2*Ub[1]+2*K[0]*exp(2*B[0])*B[3]+2*K[0]*exp(2*B[0])*B[2]-2*J[0]*exp(2*B[0])*B[3]
-2*Jb[0]*exp(2*B[0])*B[2]-K[0]*r^2*K[1]*U[0]-K[0]*r^2*K[1]*Ub[0]+2*J[0]*r*Jb[0]
*U[0]+J[0]*r^2*K[1]*Ub[0]+J[0]*r^2*Jb[1]*U[0]+J[0]*r^2*Jb[0]*U[1]+2*Jb[0]*r*J[0
]*Ub[0]+Jb[0]*r^2*J[1]*Ub[0]+Jb[0]*r^2*J[0]*Ub[1])/r^2   :
C[   4   ,   1   ,   3   ]:=   -1/8*I*(-Ub[0]*J[1]*r^2*K[0]*fo+U[0]*Jb[1]*r^2*K
[0]*fo-U[0]*K[1]*r^2*Jb[0]*fo-2*B[3]*exp(2*B[0])*K[0]*fo+2*B[2]*exp(2*B[0])*K[0
]*fo+2*B[2]*exp(2*B[0])*Jb[0]*fo-2*B[3]*exp(2*B[0])*J[0]*fo-2*U[0]*K[0]^2*r*fo+
2*Ub[0]*K[0]^2*r*fo-U[1]*K[0]^2*r^2*fo+Ub[1]*K[0]^2*r^2*fo-U[0]*K[1]*r^2*K[0]*
fo+Ub[0]*K[1]*r^2*K[0]*fo+2*U[0]*Jb[0]*r*J[0]*fo+Ub[0]*K[1]*r^2*J[0]*fo+U[0]*Jb
[1]*r^2*J[0]*fo+U[1]*Jb[0]*r^2*J[0]*fo-2*Ub[0]*J[0]*r*Jb[0]*fo-Ub[0]*J[1]*r^2*
Jb[0]*fo-Ub[1]*J[0]*r^2*Jb[0]*fo)/r^2   :
C[   4   ,   1   ,   4   ]:=   0   :
C[   4   ,   2   ,   1   ]:=   -1/4*(r^2*U[0]*K[0]*U[3]+r^2*Ub[0]*Jb[2]*U[0]+2*
r^2*U[0]*Jb[4]+2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]-4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*r
*Ub[0]*J[0]-4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]-2*Vw[0]*Ub[0]*r^2*K[1]-2
*Vw[0]*Ub[0]*r^2*J[1]-2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]-2*Vw[0]*r^2*
K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]-2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[0
]*r*U[0]*K[0]+r^2*K[3]*U[0]*Ub[0]+2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]+r^2
*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]+r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*Ub
[2]+2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]+r^2*Jb[3]*U[0
]^2+r^2*J[2]*Ub[0]^2-2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]+r^2*Ub[0]*K[0]*Ub[
2]+r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]+r^2*K[2]*Ub[0]^
2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   4   ,   2   ,   2   ]:=   -1/8*(r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^
2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]+4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]+2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]-2*U[
0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]-4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   4   ,   2   ,   3   ]:=   1/8*I*(2*exp(2*B[0])*K[0]^2*U[3]-2*exp(2*B[0])*K
[0]^2*Ub[2]+2*exp(2*B[0])*K[0]*J[3]*Ub[0]+2*exp(2*B[0])*K[0]*J[0]*Ub[3]-2*exp(2
*B[0])*K[0]*Jb[0]*U[2]-2*exp(2*B[0])*K[0]*Jb[2]*U[0]+2*exp(2*B[0])*K[0]*K[3]*U[
0]+r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*
U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*K
[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J
[0]*Ub[1]-2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]-2
*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0
]+U[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*K[0]*K[2]*Ub[0]-2*exp(2*B[0])*
Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]*
J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]-
2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub[
2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[
0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[
0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0]
)*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp
(-2*B[0])   :
C[   4   ,   2   ,   4   ]:=   -1/2*(-2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]+2*r
*U[0]*K[0]+2*r*Ub[0]*K[0]+2*r*Ub[0]*J[0]+2*r*U[0]*Jb[0]+U[0]*r^2*K[1]+Ub[0]*r^2
*K[1]+Ub[0]*r^2*J[1]+U[0]*r^2*Jb[1]+r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   4   ,   3   ,   1   ]:=   1/4*I*(r^2*U[0]*K[0]*U[3]-r^2*Ub[0]*Jb[2]*U[0]-2
*r^2*U[0]*Jb[4]-2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]+4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*
r*Ub[0]*J[0]+4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]+2*Vw[0]*Ub[0]*r^2*K[1]-
2*Vw[0]*Ub[0]*r^2*J[1]+2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]+2*Vw[0]*r^2
*K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]+2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[
0]*r*U[0]*K[0]-r^2*K[3]*U[0]*Ub[0]-2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]-r^
2*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]-r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*
Ub[2]-2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]-r^2*Jb[3]*U
[0]^2+r^2*J[2]*Ub[0]^2+2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]-r^2*Ub[0]*K[0]*
Ub[2]-r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]-r^2*K[2]*Ub[
0]^2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   4   ,   3   ,   2   ]:=   1/8*I*(-2*exp(2*B[0])*K[0]^2*U[3]+2*exp(2*B[0])*
K[0]^2*Ub[2]-2*exp(2*B[0])*K[0]*J[3]*Ub[0]-2*exp(2*B[0])*K[0]*J[0]*Ub[3]+2*exp(
2*B[0])*K[0]*Jb[0]*U[2]+2*exp(2*B[0])*K[0]*Jb[2]*U[0]-2*exp(2*B[0])*K[0]*K[3]*U
[0]-r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]
*U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*
K[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*
J[0]*Ub[1]-2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]+
2*U[0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[
0]+U[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*K[0]*K[2]*Ub[0]+2*exp(2*B[0])
*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]
*J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]
-2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub
[2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K
[0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*
J[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0
])*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*
exp(-2*B[0])   :
C[   4   ,   3   ,   3   ]:=   1/8*(-r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^
2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]-4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]-2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]+2*U[
0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]+4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   4   ,   3   ,   4   ]:=   1/2*I*(2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]-2*r
*Ub[0]*K[0]+2*r*U[0]*K[0]+2*r*Ub[0]*J[0]-2*r*U[0]*Jb[0]-Ub[0]*r^2*K[1]+U[0]*r^2
*K[1]+Ub[0]*r^2*J[1]-U[0]*r^2*Jb[1]-r^2*K[0]*Ub[1]+r^2*K[0]*U[1]+r^2*J[0]*Ub[1]
-r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   4   ,   4   ,   1   ]:=   1/8*(2*Ub[0]*r^2*K[0]*U[0]*Ub[2]+2*Ub[0]*r^2*U[0
]*Jb[0]*U[2]+Ub[0]*r^2*Jb[2]*U[0]^2+2*r^2*K[0]*U[0]^2*Ub[3]+2*r^2*U[0]^2*Jb[0]*
U[3]+r^2*J[2]*Ub[0]^3+2*r^2*K[3]*U[0]^2*Ub[0]+2*r^2*K[0]*Ub[0]^2*U[2]+2*r^2*Ub[
0]^2*J[0]*Ub[2]+2*r^2*K[2]*U[0]*Ub[0]^2+U[0]*r^2*J[3]*Ub[0]^2+2*U[0]*r^2*K[0]*
Ub[0]*U[3]+2*U[0]*r^2*Ub[0]*J[0]*Ub[3]-8*Vw[0]*U[0]*r*Ub[0]*K[0]-4*Vw[0]*r*Ub[0
]^2*J[0]-4*Vw[0]*r*U[0]^2*Jb[0]-4*Vw[0]*r^2*K[0]*U[0]*Ub[1]-4*Vw[0]*U[0]*Ub[0]*
r^2*K[1]-4*Vw[0]*r^2*Jb[0]*U[0]*U[1]-4*Vw[0]*r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[3]*U[0
]^3-4*Vw[0]*r^2*K[0]*Ub[0]*U[1]-2*Vw[0]*U[0]^2*r^2*Jb[1]-2*Vw[0]*Ub[0]^2*r^2*J[
1]+4*r^2*K[4]*U[0]*Ub[0]+2*r^2*J[4]*Ub[0]^2+2*r^2*Jb[4]*U[0]^2-2*U[0]*exp(2*B[0
])*Vw[3]-2*Ub[0]*exp(2*B[0])*Vw[2]+8*B[1]*exp(2*B[0])*Vw[0]^2+4*Vw[0]*exp(2*B[0
])*Vw[1]+4*exp(2*B[0])*Vw[4]-8*B[4]*exp(2*B[0])*Vw[0]-4*Ub[0]*exp(2*B[0])*Vw[0]
*B[2]-4*U[0]*exp(2*B[0])*Vw[0]*B[3])*exp(-2*B[0])   :
C[   4   ,   4   ,   2   ]:=   1/16*fo*(4*r^3*U[0]^2*Ub[0]*K[0]+2*r^4*K[0]*U[0]
^2*Ub[1]+2*r^4*U[0]^2*Ub[0]*K[1]+2*r^4*Jb[0]*U[0]^2*U[1]+4*r^3*U[0]*Ub[0]^2*K[0
]+2*r^4*K[0]*Ub[0]^2*U[1]+2*r^4*U[0]*Ub[0]^2*K[1]+2*r^4*J[0]*Ub[0]^2*Ub[1]+2*r^
3*U[0]*Ub[0]^2*J[0]+2*r^4*U[0]*K[0]*Ub[0]*U[1]+r^4*U[0]*Ub[0]^2*J[1]+r^4*Ub[0]*
U[0]^2*Jb[1]+2*r^4*Ub[0]*K[0]*U[0]*Ub[1]+2*r^4*Ub[0]*Jb[0]*U[0]*U[1]+2*r^3*Ub[0
]*U[0]^2*Jb[0]+2*r^4*U[0]*J[0]*Ub[0]*Ub[1]+2*r^3*U[0]^3*Jb[0]+r^4*U[0]^3*Jb[1]+
2*r^3*Ub[0]^3*J[0]+r^4*Ub[0]^3*J[1]-4*Jb[0]*exp(4*B[0])*Vw[0]*B[2]+2*K[0]*exp(4
*B[0])*Vw[2]+8*r^2*Ub[0]*B[4]*exp(2*B[0])-2*r^2*Ub[0]*exp(2*B[0])*Vw[1]+8*r^2*U
[0]*B[4]*exp(2*B[0])-2*r^2*U[0]*exp(2*B[0])*Vw[1]-4*r^2*Ub[0]*B[1]*exp(2*B[0])*
Vw[0]-4*r^2*U[0]*B[1]*exp(2*B[0])*Vw[0]+2*exp(2*B[0])*J[0]*r^2*K[3]*U[0]*Ub[0]+
2*exp(2*B[0])*J[0]*r^2*K[0]*U[0]*Ub[3]+2*exp(2*B[0])*J[0]*r^2*K[0]*Ub[0]*U[3]-4
*exp(2*B[0])*r^2*K[0]^2*U[4]-exp(2*B[0])*K[0]*r^2*Jb[3]*U[0]^2+2*exp(2*B[0])*J[
0]*r^2*U[0]*Jb[0]*U[3]-exp(2*B[0])*K[0]*r^2*J[3]*Ub[0]^2+4*exp(2*B[0])*J[0]*r^2
*U[0]*Jb[4]+4*exp(2*B[0])*J[0]*r^2*Ub[0]*K[4]-exp(2*B[0])*K[0]*r^2*Jb[2]*U[0]^2
-exp(2*B[0])*K[0]*r^2*J[2]*Ub[0]^2-4*exp(2*B[0])*r^2*K[0]^2*Ub[4]-2*exp(2*B[0])
*r^2*K[0]^2*Ub[0]*U[3]-2*exp(2*B[0])*r^2*K[0]^2*U[0]*Ub[2]+4*exp(2*B[0])*Jb[0]*
r^2*Ub[0]*J[4]+2*exp(2*B[0])*r^2*Ub[0]*J[0]^2*Ub[3]-2*exp(2*B[0])*r^2*K[0]^2*U[
0]*Ub[3]+exp(2*B[0])*J[0]*r^2*Jb[3]*U[0]^2+4*exp(2*B[0])*J[0]*r^2*Jb[0]*U[4]-2*
exp(2*B[0])*r^2*K[0]^2*Ub[0]*U[2]+4*exp(2*B[0])*Jb[0]*r^2*J[0]*Ub[4]+exp(2*B[0]
)*Jb[0]*r^2*Jb[2]*U[0]^2+exp(2*B[0])*J[0]*r^2*J[3]*Ub[0]^2+2*exp(2*B[0])*Jb[0]*
r^2*K[2]*U[0]*Ub[0]+exp(2*B[0])*Jb[0]*r^2*J[2]*Ub[0]^2+2*exp(2*B[0])*Jb[0]*r^2*
K[0]*Ub[0]*U[2]+2*exp(2*B[0])*Jb[0]*r^2*K[0]*U[0]*Ub[2]+2*exp(2*B[0])*Jb[0]*r^2
*Ub[0]*J[0]*Ub[2]-2*exp(2*B[0])*K[0]*r^2*K[2]*U[0]*Ub[0]-2*exp(2*B[0])*K[0]*r^2
*U[0]*Jb[0]*U[2]-2*exp(2*B[0])*K[0]*r^2*Ub[0]*J[0]*Ub[2]-2*exp(2*B[0])*K[0]*r^2
*U[0]*Jb[0]*U[3]-4*exp(2*B[0])*K[0]*r^2*Ub[0]*J[4]-4*exp(2*B[0])*K[0]*r^2*Ub[0]
*K[4]-4*exp(2*B[0])*K[0]*r^2*U[0]*K[4]-2*exp(2*B[0])*K[0]*r^2*K[3]*U[0]*Ub[0]+2
*exp(2*B[0])*r^2*U[0]*Jb[0]^2*U[2]-4*exp(2*B[0])*K[0]*r^2*U[0]*Jb[4]+4*exp(2*B[
0])*Jb[0]*r^2*U[0]*K[4]-2*J[0]*exp(4*B[0])*Vw[3]+2*K[0]*exp(4*B[0])*Vw[3]-2*Jb[
0]*exp(4*B[0])*Vw[2]+4*K[0]*exp(4*B[0])*Vw[0]*B[3]-4*J[0]*exp(4*B[0])*Vw[0]*B[3
]+4*K[0]*exp(4*B[0])*Vw[0]*B[2]-2*exp(2*B[0])*K[0]*r^2*Ub[0]*J[0]*Ub[3])*exp(-2
*B[0])/r^2   :
C[   4   ,   4   ,   3   ]:=   -1/16*I*(-2*Vw[3]*exp(4*B[0])*J[0]*fo-4*B[3]*Vw[
0]*exp(4*B[0])*J[0]*fo+4*B[2]*Vw[0]*exp(4*B[0])*K[0]*fo-4*B[3]*Vw[0]*exp(4*B[0]
)*K[0]*fo+2*Vw[2]*exp(4*B[0])*K[0]*fo-2*Vw[3]*exp(4*B[0])*K[0]*fo+2*Vw[2]*exp(4
*B[0])*Jb[0]*fo+4*B[2]*Vw[0]*exp(4*B[0])*Jb[0]*fo-Ub[0]^2*J[2]*r^2*K[0]*exp(2*B
[0])*fo+2*U[3]*Jb[0]*U[0]*r^2*K[0]*exp(2*B[0])*fo-2*Ub[2]*J[0]*Ub[0]*r^2*Jb[0]*
exp(2*B[0])*fo-Ub[0]^2*J[2]*r^2*Jb[0]*exp(2*B[0])*fo-2*U[2]*Jb[0]*U[0]*r^2*K[0]
*exp(2*B[0])*fo-2*Ub[2]*J[0]*Ub[0]*r^2*K[0]*exp(2*B[0])*fo-8*exp(2*B[0])*B[4]*
Ub[0]*r^2*fo-U[0]^2*Jb[2]*r^2*K[0]*exp(2*B[0])*fo+2*U[3]*Jb[0]*U[0]*r^2*J[0]*
exp(2*B[0])*fo+2*Ub[3]*U[0]*K[0]^2*r^2*exp(2*B[0])*fo+U[0]^2*Jb[3]*r^2*J[0]*exp
(2*B[0])*fo+4*U[4]*Jb[0]*r^2*J[0]*exp(2*B[0])*fo+8*exp(2*B[0])*B[4]*U[0]*r^2*fo
-2*Vw[1]*exp(2*B[0])*U[0]*r^2*fo+4*Vw[0]*exp(2*B[0])*B[1]*Ub[0]*r^2*fo-4*Vw[0]*
exp(2*B[0])*B[1]*U[0]*r^2*fo-4*J[4]*Ub[0]*r^2*Jb[0]*exp(2*B[0])*fo-2*Ub[0]*U[0]
*K[2]*r^2*Jb[0]*exp(2*B[0])*fo-2*U[2]*Ub[0]*K[0]*r^2*Jb[0]*exp(2*B[0])*fo+Ub[0]
^2*J[3]*r^2*J[0]*exp(2*B[0])*fo-2*Ub[2]*U[0]*K[0]^2*r^2*exp(2*B[0])*fo+2*Vw[1]*
exp(2*B[0])*Ub[0]*r^2*fo+2*Ub[0]*U[0]*K[3]*r^2*J[0]*exp(2*B[0])*fo-2*U[2]*Ub[0]
*K[0]^2*r^2*exp(2*B[0])*fo-4*Ub[4]*J[0]*r^2*Jb[0]*exp(2*B[0])*fo+2*U[3]*Ub[0]*K
[0]^2*r^2*exp(2*B[0])*fo+2*Ub[3]*U[0]*K[0]*r^2*J[0]*exp(2*B[0])*fo+2*U[3]*Ub[0]
*K[0]*r^2*J[0]*exp(2*B[0])*fo-4*U[4]*K[0]^2*r^2*exp(2*B[0])*fo+4*Jb[4]*U[0]*r^2
*K[0]*exp(2*B[0])*fo-4*K[4]*U[0]*r^2*Jb[0]*exp(2*B[0])*fo-2*Ub[0]*U[0]*K[2]*r^2
*K[0]*exp(2*B[0])*fo+2*Ub[3]*J[0]*Ub[0]*r^2*K[0]*exp(2*B[0])*fo+U[0]^2*Jb[3]*r^
2*K[0]*exp(2*B[0])*fo+2*Ub[3]*J[0]^2*Ub[0]*r^2*exp(2*B[0])*fo-2*Ub[2]*U[0]*K[0]
*r^2*Jb[0]*exp(2*B[0])*fo-U[0]^2*Jb[2]*r^2*Jb[0]*exp(2*B[0])*fo+Ub[0]^2*J[3]*r^
2*K[0]*exp(2*B[0])*fo+4*Jb[4]*U[0]*r^2*J[0]*exp(2*B[0])*fo+4*K[4]*Ub[0]*r^2*J[0
]*exp(2*B[0])*fo+4*Ub[4]*K[0]^2*r^2*exp(2*B[0])*fo-4*J[4]*Ub[0]*r^2*K[0]*exp(2*
B[0])*fo+4*K[4]*Ub[0]*r^2*K[0]*exp(2*B[0])*fo-4*K[4]*U[0]*r^2*K[0]*exp(2*B[0])*
fo+2*Ub[0]*U[0]*K[3]*r^2*K[0]*exp(2*B[0])*fo-2*U[2]*Jb[0]^2*U[0]*r^2*exp(2*B[0]
)*fo+J[1]*Ub[0]^2*U[0]*r^4*fo-2*Ub[1]*U[0]*K[0]*Ub[0]*r^4*fo-2*U[1]*U[0]*Jb[0]*
Ub[0]*r^4*fo-2*Jb[0]*U[0]^2*Ub[0]*r^3*fo+2*Ub[1]*U[0]^2*K[0]*r^4*fo-J[1]*Ub[0]^
3*r^4*fo-Jb[1]*U[0]^2*Ub[0]*r^4*fo-2*K[1]*Ub[0]^2*U[0]*r^4*fo-2*Ub[1]*Ub[0]^2*J
[0]*r^4*fo+2*J[0]*Ub[0]^2*U[0]*r^3*fo+2*U[1]*Ub[0]*K[0]*U[0]*r^4*fo+2*Ub[1]*Ub[
0]*J[0]*U[0]*r^4*fo+Jb[1]*U[0]^3*r^4*fo-2*J[0]*Ub[0]^3*r^3*fo+2*K[1]*Ub[0]*U[0]
^2*r^4*fo+2*U[1]*U[0]^2*Jb[0]*r^4*fo-4*K[0]*Ub[0]^2*U[0]*r^3*fo+2*Jb[0]*U[0]^3*
r^3*fo-2*U[1]*Ub[0]^2*K[0]*r^4*fo+4*K[0]*Ub[0]*U[0]^2*r^3*fo)*exp(-2*B[0])/r^2
   :
C[   4   ,   4   ,   4   ]:=   1/4*(8*B[4]*exp(2*B[0])-4*B[1]*exp(2*B[0])*Vw[0]
-2*exp(2*B[0])*Vw[1]+4*U[0]*r*Ub[0]*K[0]+2*r*Ub[0]^2*J[0]+2*r*U[0]^2*Jb[0]+2*r^
2*K[0]*Ub[0]*U[1]+U[0]^2*r^2*Jb[1]+2*r^2*K[0]*U[0]*Ub[1]+Ub[0]^2*r^2*J[1]+2*U[0
]*Ub[0]*r^2*K[1]+2*r^2*Jb[0]*U[0]*U[1]+2*r^2*J[0]*Ub[0]*Ub[1])*exp(-2*B[0])   :



==> anc/initialize.map <==
x:=array([r,q,p,u]):
#f:= 1+p^2+q^2:
fo:=f+q*fqo+p*fpo:
fq:=fqo+q*2:
fp:=fpo+p*2:

J:=array(0..4): Jb:=array(0..4): K:=array(0..4): B:=array(0..4):
U:=array(0..4): Ub:=array(0..4): Vw:=array(0..4):
Jn:=array(0..4,0..4): Jbn:=array(0..4,0..4): Je:=array(0..4,0..4): Jbe:=array(0..4,0..4): 
Kn:=array(0..4,0..4): Bn:=array(0..4,0..4): Be:=array(0..4,0..4): 
Un:=array(0..4,0..4): Ubn:=array(0..4,0..4): Ue:=array(0..4,0..4): Ube:=array(0..4,0..4): 
Va:=array(0..4,0..4): wn:=array(0..4,0..4):

C:=array(1..4,1..4,1..4):
Csum:=array(1..4):
g:=array(1..4,1..4):
h:=array(1..4,1..4):
g_exp:=array(1..4,1..4):
h_exp:=array(1..4,1..4):
R:=array(1..4,1..4):
Riem:=array(1..4,1..4,1..4,1..4):
Riemd:=array(1..4,1..4,1..4,1..4):
weyl:=array(1..4,1..4,1..4,1..4):
Ric:=array(1..4,1..4):
Tab:=array(1..4,1..4):
Tab_down_exp:=array(1..4,1..4):
Tab_up_exp:=array(1..4,1..4):
D_Tab_up:=array(1..4):
D_Tab_down:=array(1..4):

n:=2:
L2:=-n*(n+1): # \eth\bar{\eth}
L4:=L2^2+2*L2:  #\eth^2\bar{\eth}^2
alias(B0=B0(r)):alias(W0=W0(r)):
alias(Rho0=Rho0(r)):
B14:=0:B4:=0:B44:=0:W14:=0:W4:=0:W44:=0:
rho_falloff:=(1/r^3-r0/r^4)*((r0+del)/r^4-1/r^3); #For finite shell
#rho_falloff:=(1/r^2-r0/r^3)*((r0+del)/r^5-1/r^4); #For finite shell
#rho_falloff:=(1/r^2-r0/r^3)*((r0+del)/r^6-1/r^5); #For finite shell
#rho_falloff:=(1/r^3-r0/r^4)*((r0+del)^2/r^5-1/r^3): #For finite shell
#rho_falloff:=(1/r^4-r0/r^5)*((r0+del)/r^4-1/r^3): #For finite shell


==> anc/int_dx.m <==
function F=int_dx(x,f,f_x0)

F=f*0;
kmax=length(x);
F(1)=f_x0;
for k=2:kmax
  F(k)=F(k-1)+(f(k)+f(k-1))/2*(x(k)-x(k-1));
end
end


==> anc/lin.map <==

  pr1(J,Jn,2):
  pr1(Jb,Jbn,-2):
  pr1(K,Kn,0):
  pr1(B,Bn,0):
  pr1(U,Un,1):
  pr1(Ub,Ubn,-1):
  pr1(Vw,Va,0):

for a7 from 1 to 4 do for b7 from 1 to 4 do
h_exp[a7,b7]:=h[a7,b7]:
g_exp[a7,b7]:=g[a7,b7]:
h[a7,b7]:=subs(rule1,h_exp[a7,b7]):
g[a7,b7]:=subs(rule1,g_exp[a7,b7]):
od; od;

R[1,1]:=prR(1,1):
R[1,2]:=prR(1,2):
R[1,3]:=prR(1,3):
Rq:=simplify(f*(R[1,2]+I*R[1,3])/2):#Rq=q^A R_{1A}
R[2,2]:=prR(2,2):
R[2,3]:=prR(2,3):
R[3,3]:=prR(3,3):
a5:=simplify(h[2,2]*R[2,2]):
a6:=simplify(2*h[2,3]*R[2,3]):
a7:=simplify(h[3,3]*R[3,3]):
Rw:=simplify(r^2*(a5+a6+a7)):#Rw=h^{AB} R_{AB}
ev1:=simplify(f^2/4*(R[2,2]-R[3,3]+2*I*R[2,3])):#ev1=q^A q^B R_{AB}
ev2:=simplify(ev1-Jn[0,0]*Rw):
R[4,4]:=prR(4,4):
R[1,4]:=prR(1,4):
R[2,4]:=prR(2,4):
R[3,4]:=prR(3,4):

prLin(Kn,Je,Jbe,Be,Ue,Ube,wn,Jn,Jbn,Bn,Un,Ubn,Va);
R11e:=simplify(pr2(R[1,1]));
Rqe:=simplify(subs(rule1,pr2(Rq)));
Rwe:=simplify(pr2(Rw));
ev1e:=simplify(subs(rule1,pr2(ev1)));
ev2e:=simplify(subs(rule1,pr2(ev2)));
R14e:=simplify(pr2(R[1,4]));
R44e:=simplify(pr2(R[4,4]));
R24e:=simplify(pr2(R[2,4])):
R34e:=simplify(pr2(R[3,4])):
Rq4e:=simplify(subs(rule1,f*(R24e+I*R34e)/2));
#check_R11e:=simplify(subs(rule2,R11e));
#check_Rqe:=simplify(subs(rule2,Rqe));
#check_Rwe:=simplify(subs(rule2,Rwe));
#check_ev2e:=simplify(subs(rule2,ev2e));
#check_R14e:=simplify(subs(rule2,R14e));
#check_R44e:=simplify(subs(rule2,R44e));
#check_Rq4e:=simplify(subs(rule2,Rq4e));

FIN;


==> anc/sumh.m <==
function X=sumh(b)
global nu;

tf=abs(2*i*nu)*(abs(2+4*i*nu)+abs(2*(3-4*i*nu)/(b-2)));
tg=abs(4*i*nu)+abs(8*(1+i*nu)/(b-2))+abs(32/b/(b-2));
beta=tf+tg;
C=2;
n=20;
while ((C>0.99) && (n<200))
  n=n+1;
  C=abs(beta*sqrt(pi)*gamma(1+(n+1)*0.5)/gamma(0.5+(n+1)*0.5)/(n+1)/2/(i*nu));
end
n
X=findBn(n,b);
Bn=X(1);vb=X(2);
eps0=2*Bn/beta/(1-C)/b^(n+1);
rel_err_J2=eps0*b;
rel_err_dJ2=eps0*b^2/abs(i*nu);
err=max(rel_err_J2,rel_err_dJ2);
X=[n,beta,C,err,vb];
end



